Three-loop color-kinematics duality: A 24-dimensional solution space induced by new generalized gauge transformations

We obtain full-color three-loop three-point form factors of the stress-tensor supermultiplet and also of a length-3 half-BPS operator in N=4 SYM based on the color-kinematics duality and on-shell unitarity. The integrand results are verified by all planar and non-planar unitarity cuts, and they satisfy the minimal power-counting of loop momenta and diagrammatic symmetries. Interestingly, these three-loop solutions, while manifesting all dual Jacobi relations, contain a large number of free parameters; in particular, there are 24 free parameters for the form factor of stress-tensor supermultiplet. Such degrees of freedom are due to a new type of generalized gauge transformation associated with the operator insertion for form factors. We also perform numerical integration and obtain consistent full-color infrared divergences and the known planar remainder. The form factors we obtain can be understood as the N=4 SYM counterparts of three-loop Higgs plus three-gluon amplitudes in QCD and are expected to provide the maximally transcendental parts of the latter.

==> anc/1_Phi2FormFactor_MasterNumerators.m <==
(* ::Package:: *)

(* 
This file gives two numerator solutions of two master graphs for the 3-loop 3-point form factor of tr(phi^2). 
x2[i,j]=(x[i]-x[j])^2 correspond to zone variables as given in Fig.4 of the paper. 
cc[i], i=1,...,24, are the 24 free gauge parameters.
*)
masterNumerators = {
(* master1 *)
(-1/6 + cc[1]/8 + cc[7]/16 + cc[8]/48 - cc[10]/16 - cc[12]/16 + cc[13]/16 + (3*cc[14])/16 - cc[19]/48 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 - cc[23]/8 + (19*cc[24])/48)*x2[1, 3]^3*x2[1, a] + (5/18 - (3*cc[1])/16 + cc[6]/48 - (5*cc[7])/48 - cc[8]/16 + (5*cc[10])/48 + cc[12]/16 - cc[13]/8 - (5*cc[14])/24 - (5*cc[20])/48 + (5*cc[21])/16 - (5*cc[22])/48 + cc[23]/12 - (3*cc[24])/8)*x2[1, 3]^2*x2[1, 4]*x2[1, a] + (-1/9 + cc[1]/16 - cc[6]/48 + cc[7]/24 + cc[8]/16 - cc[10]/24 + cc[13]/16 + cc[14]/12 + cc[20]/24 - cc[21]/8 + cc[22]/24 + cc[23]/24 + (3*cc[24])/8)*x2[1, 3]*x2[1, 4]^2*x2[1, a] + (-cc[8]/48 + cc[19]/48 - cc[24]/12)*x2[1, 4]^3*x2[1, a] + (1/6 - cc[1]/8 + cc[4]/8 - cc[5]/8 - cc[7]/16 - cc[8]/48 + cc[10]/16 + cc[12]/16 - cc[13]/16 - (3*cc[14])/16 + (3*cc[17])/16 + cc[19]/48 - cc[20]/16 + (3*cc[21])/16 - cc[22]/16 + cc[23]/8 - (19*cc[24])/48)*x2[1, 3]^3*x2[1, c] + (-1/6 + (3*cc[1])/16 - (3*cc[4])/16 + (3*cc[5])/16 + cc[7]/16 + cc[8]/8 - cc[10]/16 - cc[12]/16 + cc[13]/8 + (3*cc[14])/16 - (5*cc[17])/16 + cc[18]/16 + cc[19]/16 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 - cc[23]/8 + cc[24]/2)*x2[1, 3]^2*x2[1, 4]*x2[1, c] + (-cc[1]/16 + cc[4]/16 - (3*cc[5])/16 - cc[8]/8 - cc[13]/16 - cc[14]/16 + cc[17]/8 - cc[18]/4 - cc[19]/16 - cc[24]/2)*x2[1, 3]*x2[1, 4]^2*x2[1, c] + (cc[5]/16 + cc[8]/24 + cc[18]/8 + cc[19]/48 + cc[24]/6)*x2[1, 4]^3*x2[1, c] + (-cc[6]/16 + cc[8]/16 - cc[14]/16 + cc[17]/16 - cc[18]/8 - (3*cc[19])/16 - (3*cc[24])/8)*x2[1, 3]^2*x2[1, a]*x2[1, c] + (cc[6]/16 + cc[14]/8 - cc[17]/16 + cc[18]/8 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[1, c] + (-cc[14]/16 - cc[18]/16 - (3*cc[19])/16 - (3*cc[24])/8)*x2[1, 4]^2*x2[1, a]*x2[1, c] + (-1/4 + (3*cc[1])/16 + cc[7]/8 + cc[8]/16 - cc[10]/8 + cc[11]/16 - cc[12]/16 + cc[13]/8 + (3*cc[14])/16 - cc[19]/16 + cc[20]/8 - (5*cc[21])/16 + (5*cc[22])/16 - cc[23]/16 + cc[24]/4)*x2[1, 3]^2*x2[1, a]*x2[2, 4] + (-1/36 + cc[6]/24 + cc[7]/24 + cc[10]/48 + cc[14]/12 + (3*cc[19])/8 - cc[20]/12 + cc[22]/6 + cc[23]/6)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[2, 4] + (1/6 - cc[1]/16 - cc[7]/16 + cc[10]/16 - cc[13]/16 - cc[14]/8 - cc[19]/4 + (3*cc[21])/16 - cc[22]/8 - cc[23]/8 - cc[24]/8)*x2[1, 4]^2*x2[1, a]*x2[2, 4] + (11/12 - (3*cc[1])/16 + (3*cc[4])/16 - (3*cc[5])/16 + cc[6]/8 - cc[8]/16 + cc[9]/16 + cc[10]/8 + cc[12]/8 - cc[13]/16 - (3*cc[14])/16 + (5*cc[17])/16 - cc[18]/16 - cc[19]/16 + (3*cc[20])/8 + (3*cc[21])/16 + (3*cc[22])/16 + (9*cc[23])/16 - cc[24]/2)*x2[1, 3]^2*x2[1, c]*x2[2, 4] + (-19/36 - cc[3]/8 - cc[4]/8 + (3*cc[5])/8 - (7*cc[6])/48 - (7*cc[7])/48 + cc[8]/16 - cc[9]/16 + cc[10]/48 - cc[11]/16 - (3*cc[12])/16 - cc[13]/16 - cc[14]/24 - (3*cc[16])/16 - cc[17]/4 + cc[18]/2 - (11*cc[20])/24 + cc[21]/4 - (17*cc[22])/24 - (17*cc[23])/24 + (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[1, c]*x2[2, 4] + (-1/9 + cc[1]/16 + cc[3]/16 - (3*cc[5])/16 + cc[6]/24 + cc[7]/24 - cc[8]/16 - cc[10]/24 + cc[12]/16 + cc[13]/16 + cc[14]/12 + cc[16]/8 - (3*cc[18])/8 + cc[20]/24 - cc[21]/8 + cc[22]/6 + cc[23]/6 - (3*cc[24])/8)*x2[1, 4]^2*x2[1, c]*x2[2, 4] + (1/3 + cc[7]/16 + cc[8]/16 + cc[9]/16 - cc[10]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 - cc[14]/8 + cc[17]/16 - cc[18]/8 - (3*cc[19])/8 + (3*cc[20])/8 - (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]*x2[1, a]*x2[1, c]*x2[2, 4] + (-1/2 - cc[6]/16 - cc[7]/16 - cc[8]/16 - cc[9]/16 - cc[11]/16 - cc[12]/16 - cc[13]/16 + cc[14]/8 - cc[16]/16 + cc[18]/8 + (3*cc[19])/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/4)*x2[1, 4]*x2[1, a]*x2[1, c]*x2[2, 4] + (1/12 - (3*cc[1])/16 - cc[7]/8 - cc[8]/16 + cc[9]/16 + cc[12]/8 - cc[13]/16 - (5*cc[14])/16 - (7*cc[19])/16 + (3*cc[20])/8 + cc[21]/16 - (5*cc[22])/16 + (5*cc[23])/16 - cc[24]/2)*x2[1, 3]*x2[1, a]*x2[2, 4]^2 + (-1/3 + (3*cc[1])/16 + cc[7]/8 + cc[8]/16 - cc[10]/8 - cc[12]/16 + cc[13]/8 + (5*cc[14])/16 + (7*cc[19])/16 - cc[20]/16 - (3*cc[21])/8 + (5*cc[22])/16 + cc[24]/2)*x2[1, 4]*x2[1, a]*x2[2, 4]^2 + (5/12 + (3*cc[1])/16 - cc[2]/8 + cc[3]/8 + cc[4]/16 - (3*cc[5])/16 + cc[6]/16 + (3*cc[7])/16 + cc[8]/16 - (3*cc[10])/16 + cc[11]/16 + cc[12]/16 + cc[13]/8 + cc[14]/4 - (3*cc[15])/16 + (3*cc[16])/16 + cc[17]/8 - cc[18]/4 + cc[19]/8 + cc[20]/8 - (3*cc[21])/8 + (13*cc[22])/16 + (3*cc[23])/16 - cc[24]/8)*x2[1, 3]*x2[1, c]*x2[2, 4]^2 + (5/18 - (3*cc[1])/16 + cc[2]/16 - cc[3]/8 + (3*cc[5])/16 - cc[6]/24 - (5*cc[7])/48 + cc[10]/6 - cc[12]/16 - cc[13]/8 - (13*cc[14])/48 + cc[15]/8 - cc[16]/4 + (3*cc[18])/8 - (3*cc[19])/16 + cc[20]/48 + (5*cc[21])/16 - (17*cc[22])/48 - cc[23]/24)*x2[1, 4]*x2[1, c]*x2[2, 4]^2 + (1/2 + cc[6]/16 + cc[7]/8 + cc[8]/16 + cc[9]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 - cc[14]/16 - cc[15]/16 + cc[16]/16 - cc[18]/16 - (3*cc[19])/16 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/8)*x2[1, a]*x2[1, c]*x2[2, 4]^2 + (1/6 - cc[1]/8 - cc[7]/16 - cc[8]/48 + cc[10]/16 + cc[12]/16 - cc[13]/16 - (3*cc[14])/16 - (5*cc[19])/48 + cc[20]/16 + (3*cc[21])/16 - (3*cc[22])/16 + cc[23]/8 - (13*cc[24])/48)*x2[1, a]*x2[2, 4]^3 + (-1/6 + cc[1]/8 - cc[2]/16 + cc[3]/16 - cc[5]/16 + cc[7]/16 + cc[8]/48 - cc[10]/8 + cc[13]/16 + (3*cc[14])/16 - cc[15]/8 + cc[16]/8 - cc[18]/8 + (5*cc[19])/48 - cc[20]/16 - (3*cc[21])/16 + (3*cc[22])/16 - cc[23]/8 + (13*cc[24])/48)*x2[1, c]*x2[2, 4]^3 + (1/6 + cc[7]/16 + cc[8]/16 + cc[10]/16 - cc[12]/16 + cc[13]/16 - cc[14]/16 - cc[17]/16 + cc[18]/8 + (3*cc[21])/16)*x2[1, 3]^2*x2[1, c]*x2[2, a] + (-1/6 - cc[7]/8 - cc[10]/16 + cc[12]/8 - cc[13]/16 + cc[17]/16 - cc[18]/8 - (3*cc[21])/16)*x2[1, 3]*x2[1, 4]*x2[1, c]*x2[2, a] + (cc[7]/16 - cc[12]/16 + cc[18]/16)*x2[1, 4]^2*x2[1, c]*x2[2, a] + (2/3 + cc[6]/8 + (3*cc[7])/16 + cc[8]/16 + cc[9]/16 + cc[10]/8 - cc[12]/16 + cc[13]/8 - cc[17]/16 + cc[18]/8 + (3*cc[20])/8 + (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8)*x2[1, 3]*x2[1, c]*x2[2, 4]*x2[2, a] + (-1/2 - cc[6]/16 - (3*cc[7])/16 - cc[8]/16 - cc[9]/16 - cc[10]/16 - cc[11]/16 + cc[12]/16 - cc[13]/16 + cc[16]/16 - cc[18]/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8)*x2[1, 4]*x2[1, c]*x2[2, 4]*x2[2, a] + (1/2 + cc[6]/16 + cc[7]/8 + cc[8]/16 + cc[10]/16 + cc[11]/16 + cc[13]/16 - cc[14]/16 + cc[15]/16 - cc[16]/16 + cc[18]/16 - (3*cc[19])/16 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/8)*x2[1, c]*x2[2, 4]^2*x2[2, a] + (cc[2]/16 - cc[3]/16 - cc[4]/8 + (3*cc[5])/16 + cc[10]/16 - cc[12]/16 + cc[15]/8 - cc[16]/8 - (3*cc[17])/16 + cc[18]/8 - (5*cc[19])/16 + (5*cc[20])/16 - (5*cc[22])/16 + (5*cc[24])/16)*x2[1, 3]^3*x2[2, c] + (-1/18 - cc[2]/8 + cc[3]/16 + (3*cc[4])/16 - (3*cc[5])/16 - cc[6]/24 + cc[7]/48 - cc[8]/16 - (7*cc[10])/48 - cc[13]/16 + (5*cc[14])/48 - cc[15]/4 + cc[16]/8 + (5*cc[17])/16 - cc[18]/16 + (7*cc[19])/16 - (13*cc[20])/24 - cc[21]/16 + (19*cc[22])/48 - (11*cc[23])/48 - cc[24]/16)*x2[1, 3]^2*x2[1, 4]*x2[2, c] + (1/18 + cc[2]/16 - cc[4]/16 + (3*cc[5])/16 + cc[6]/24 - cc[7]/48 + cc[8]/8 + cc[10]/12 + cc[12]/16 + cc[13]/16 - cc[14]/24 + cc[15]/8 - cc[17]/8 + cc[18]/4 - cc[19]/4 + (11*cc[20])/48 + cc[21]/16 - cc[22]/12 + (11*cc[23])/48 + (7*cc[24])/16)*x2[1, 3]*x2[1, 4]^2*x2[2, c] + (-cc[5]/16 - cc[8]/24 - cc[18]/8 + cc[19]/24 - (11*cc[24])/48)*x2[1, 4]^3*x2[2, c] + (-1/6 + cc[6]/8 - cc[7]/16 - (3*cc[8])/16 + cc[9]/16 - cc[10]/16 - cc[11]/16 + (3*cc[14])/16 - cc[17]/16 + cc[18]/8 + (3*cc[19])/8 - (3*cc[21])/16 + (3*cc[24])/4)*x2[1, 3]^2*x2[1, a]*x2[2, c] + (1/6 - cc[6]/8 + cc[7]/8 - cc[9]/8 + cc[10]/16 + cc[11]/16 - cc[14]/4 + cc[17]/16 - cc[18]/8 - (3*cc[19])/4 + (3*cc[21])/16 - (3*cc[24])/2)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[2, c] + (-cc[7]/16 + cc[9]/16 + cc[14]/8 + cc[18]/16 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 4]^2*x2[1, a]*x2[2, c] + (-1 + cc[2]/16 - cc[3]/16 - cc[4]/8 + (3*cc[5])/16 - cc[6]/8 - cc[7]/8 - cc[9]/16 - cc[12]/16 - cc[13]/16 - cc[14]/16 + cc[15]/8 - cc[16]/8 - (3*cc[17])/16 + cc[18]/8 - (5*cc[19])/16 - cc[20]/16 - (11*cc[22])/16 - (3*cc[23])/8 + (5*cc[24])/16)*x2[1, 3]^2*x2[2, 4]*x2[2, c] + (7/9 + cc[3]/8 + cc[4]/8 - (3*cc[5])/8 + (7*cc[6])/48 + (7*cc[7])/48 - cc[8]/16 + cc[9]/16 - cc[10]/48 + cc[11]/16 + (3*cc[12])/16 + cc[13]/16 + cc[14]/24 + (3*cc[16])/16 + cc[17]/4 - cc[18]/2 + (3*cc[19])/8 + (5*cc[20])/24 - cc[21]/4 + (5*cc[22])/6 + (5*cc[23])/6 - (9*cc[24])/8)*x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[2, c] + (1/18 - cc[2]/16 - cc[3]/16 + (3*cc[5])/16 - cc[6]/12 - cc[7]/48 + cc[8]/16 - cc[10]/24 - cc[12]/8 - cc[13]/16 + cc[14]/48 - cc[15]/8 - cc[16]/8 + (3*cc[18])/8 - cc[19]/16 - (7*cc[20])/48 + cc[21]/16 - (7*cc[22])/48 - (11*cc[23])/24 + (13*cc[24])/16)*x2[1, 4]^2*x2[2, 4]*x2[2, c] + (-4/3 - cc[6]/8 - (5*cc[7])/16 - (3*cc[8])/16 - cc[9]/16 - cc[11]/4 - (3*cc[12])/16 - cc[13]/8 + cc[14]/4 - cc[17]/16 + cc[18]/8 + (3*cc[19])/4 - (9*cc[20])/8 + (3*cc[21])/16 - (9*cc[22])/8 - (9*cc[23])/8 + (3*cc[24])/2)*x2[1, 3]*x2[1, a]*x2[2, 4]*x2[2, c] + (3/2 + (3*cc[6])/16 + (5*cc[7])/16 + (3*cc[8])/16 + cc[9]/16 + cc[10]/16 + (3*cc[11])/16 + (3*cc[12])/16 + (3*cc[13])/16 - cc[14]/4 + cc[16]/16 - cc[18]/8 - (3*cc[19])/4 + (9*cc[20])/8 + (9*cc[22])/8 + (9*cc[23])/8 - (3*cc[24])/2)*x2[1, 4]*x2[1, a]*x2[2, 4]*x2[2, c] + (-5/6 + cc[2]/16 - cc[3]/16 - cc[4]/8 + (3*cc[5])/16 - cc[6]/16 - cc[7]/16 + cc[10]/16 - cc[11]/16 - cc[12]/8 + cc[15]/16 - cc[16]/16 - cc[17]/4 + (3*cc[18])/16 - cc[19]/8 - cc[20]/16 + (3*cc[21])/16 - (11*cc[22])/16 - (3*cc[23])/8 + (11*cc[24])/16)*x2[1, 3]*x2[2, 4]^2*x2[2, c] + (-1/18 + cc[2]/16 + cc[3]/16 - (3*cc[5])/16 + cc[6]/12 + cc[7]/48 - cc[8]/16 + cc[10]/24 + cc[12]/8 + cc[13]/16 - cc[14]/48 + cc[15]/8 + cc[16]/8 - (3*cc[18])/8 + cc[19]/16 + (7*cc[20])/48 - cc[21]/16 + (7*cc[22])/48 + (11*cc[23])/24 - (13*cc[24])/16)*x2[1, 4]*x2[2, 4]^2*x2[2, c] + (-3/2 - (3*cc[6])/16 - (3*cc[7])/8 - (3*cc[8])/16 - cc[9]/8 - cc[10]/16 - (3*cc[11])/16 - cc[12]/8 - (3*cc[13])/16 + (3*cc[14])/16 + cc[15]/16 - cc[16]/16 + cc[18]/16 + (9*cc[19])/16 - (9*cc[20])/8 - (9*cc[22])/8 - (9*cc[23])/8 + (9*cc[24])/8)*x2[1, a]*x2[2, 4]^2*x2[2, c] + (-1/6 - cc[6]/16 - cc[7]/16 - cc[9]/16 - cc[10]/16 + cc[11]/16 + cc[12]/16 - cc[13]/16 - cc[14]/16 + cc[15]/16 - cc[16]/16 + cc[17]/16 - cc[18]/16 - (3*cc[19])/16 - (3*cc[21])/16 - (3*cc[24])/8)*x2[1, 3]^2*x2[2, a]*x2[2, c] + (1/6 + cc[6]/16 + cc[7]/8 + cc[9]/8 + cc[10]/16 - cc[11]/16 - cc[12]/8 + cc[13]/16 + cc[14]/8 - cc[15]/8 + cc[16]/16 - cc[17]/16 + cc[18]/8 + (3*cc[19])/8 + (3*cc[21])/16 + (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[2, a]*x2[2, c] + (-cc[7]/16 - cc[9]/16 + cc[12]/16 - cc[14]/16 + cc[15]/16 - cc[18]/16 - (3*cc[19])/16 - (3*cc[24])/8)*x2[1, 4]^2*x2[2, a]*x2[2, c] + (-1/3 - cc[6]/8 - cc[7]/8 - cc[9]/8 - cc[10]/8 + cc[11]/8 + cc[12]/8 - cc[13]/8 - cc[14]/8 + cc[15]/8 - cc[16]/8 + cc[17]/8 - cc[18]/8 - (3*cc[19])/8 - (3*cc[21])/8 - (3*cc[24])/4)*x2[1, 3]*x2[2, 4]*x2[2, a]*x2[2, c] + (cc[7]/8 + cc[9]/8 - cc[12]/8 + cc[14]/8 - cc[15]/8 + cc[18]/8 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 4]*x2[2, 4]*x2[2, a]*x2[2, c] + (cc[7]/8 - cc[8]/8 - cc[12]/8 + cc[14]/8)*x2[1, 3]*x2[1, 4]*x2[1, c]*x2[3, a] + (-cc[7]/16 + cc[8]/16 + cc[12]/16 - cc[14]/16)*x2[1, 4]^2*x2[1, c]*x2[3, a] + (x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[3, a])/2 + (-3/2 - cc[6]/4 - cc[7]/4 - cc[9]/8 - cc[10]/8 - cc[13]/8 - cc[14]/8 - (3*cc[20])/4 - (3*cc[22])/4 - (3*cc[23])/4)*x2[1, 3]*x2[1, c]*x2[2, 4]*x2[3, a] + (1 + cc[6]/8 + (3*cc[7])/16 - cc[8]/16 + cc[9]/16 + cc[10]/16 - cc[12]/16 + cc[13]/16 + cc[14]/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8)*x2[1, 4]*x2[1, c]*x2[2, 4]*x2[3, a] + (-1 - cc[6]/8 - cc[7]/8 - cc[9]/16 - cc[10]/16 - cc[13]/16 - cc[14]/16 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8)*x2[1, c]*x2[2, 4]^2*x2[3, a] + (-1/2 - cc[6]/16 - cc[7]/8 - cc[8]/16 - cc[10]/16 - cc[11]/16 - cc[13]/16 + cc[14]/16 - cc[15]/16 + cc[16]/16 - cc[18]/16 + (3*cc[19])/16 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/8)*x2[1, 3]^2*x2[2, c]*x2[3, a] + (1/2 + cc[6]/16 - cc[7]/16 + (3*cc[8])/16 - cc[9]/16 + cc[10]/16 + cc[11]/16 + (3*cc[12])/16 + cc[13]/16 - cc[14]/4 + cc[15]/8 - cc[16]/16 - (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[2, c]*x2[3, a] + (cc[7]/16 - cc[8]/16 + cc[9]/16 - cc[12]/16 + cc[14]/8 - cc[15]/16 + (3*cc[19])/16 + (3*cc[24])/8)*x2[1, 4]^2*x2[2, c]*x2[3, a] + (5/3 + cc[6]/4 + (3*cc[7])/16 - cc[8]/16 + (3*cc[9])/16 + cc[10]/8 - cc[11]/8 - cc[12]/16 + cc[13]/8 + cc[14]/4 - cc[15]/8 + cc[16]/8 - cc[17]/16 + (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8 + (3*cc[24])/4)*x2[1, 3]*x2[2, 4]*x2[2, c]*x2[3, a] + (-3/2 - (3*cc[6])/16 - (3*cc[7])/16 + cc[8]/16 - (3*cc[9])/16 - cc[10]/16 + cc[11]/16 + cc[12]/16 - cc[13]/16 - cc[14]/4 + cc[15]/8 - cc[16]/16 - (3*cc[19])/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 4]*x2[2, 4]*x2[2, c]*x2[3, a] + (3/2 + (3*cc[6])/16 + cc[7]/8 - cc[8]/16 + cc[9]/8 + cc[10]/16 - cc[11]/16 + cc[13]/16 + (3*cc[14])/16 - cc[15]/16 + cc[16]/16 - cc[18]/16 + (3*cc[19])/16 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 + (3*cc[24])/8)*x2[2, 4]^2*x2[2, c]*x2[3, a] + (-1/6 + cc[1]/8 - cc[2]/16 + cc[3]/16 - cc[5]/16 + cc[7]/16 + cc[8]/48 - cc[10]/8 + cc[13]/16 + (3*cc[14])/16 - cc[15]/8 + cc[16]/8 - cc[18]/8 + (11*cc[19])/48 - (3*cc[20])/16 - (3*cc[21])/16 + (5*cc[22])/16 - cc[23]/8 + (7*cc[24])/48)*x2[1, 3]^3*x2[3, c] + (2/9 - (3*cc[1])/16 + cc[2]/8 - cc[3]/16 + cc[6]/24 - cc[7]/12 - cc[8]/16 + (5*cc[10])/24 + cc[12]/16 - cc[13]/16 - (7*cc[14])/24 + cc[15]/4 - cc[16]/8 - (5*cc[19])/16 + (17*cc[20])/48 + cc[21]/4 - (19*cc[22])/48 + (5*cc[23])/12 - (5*cc[24])/8)*x2[1, 3]^2*x2[1, 4]*x2[3, c] + (-1/18 + cc[1]/16 - cc[2]/16 - cc[6]/24 + cc[7]/48 - cc[10]/12 - cc[12]/16 + (5*cc[14])/48 - cc[15]/8 + cc[19]/8 - cc[20]/6 - cc[21]/16 + cc[22]/12 - (7*cc[23])/24 + cc[24]/4)*x2[1, 3]*x2[1, 4]^2*x2[3, c] + (cc[7]/8 + cc[8]/8 + cc[11]/8 + cc[12]/16 + cc[13]/16 - (3*cc[14])/16 - (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]^2*x2[1, a]*x2[3, c] + ((-3*cc[7])/16 + cc[8]/16 + cc[9]/16 - cc[11]/8 - cc[12]/16 - cc[13]/16 + cc[14]/4 + (3*cc[19])/4 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/2)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[3, c] + (cc[7]/16 - cc[8]/16 - cc[9]/16 - cc[14]/8 - (3*cc[19])/8 - (3*cc[24])/4)*x2[1, 4]^2*x2[1, a]*x2[3, c] + (-5/12 + (3*cc[1])/16 - cc[2]/16 + cc[3]/16 - cc[4]/16 + cc[7]/8 + cc[8]/16 - cc[10]/8 - cc[12]/16 + cc[13]/8 + cc[14]/4 - cc[15]/8 + cc[16]/8 - cc[17]/8 - cc[18]/16 + (3*cc[19])/16 - cc[20]/8 - (3*cc[21])/16 + (5*cc[22])/16 - (3*cc[23])/16 + (3*cc[24])/8)*x2[1, 3]^2*x2[2, 4]*x2[3, c] - (x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[3, c])/4 + (1/18 - cc[1]/16 + cc[2]/16 + cc[6]/24 - cc[7]/48 + cc[10]/12 + cc[12]/16 - (5*cc[14])/48 + cc[15]/8 - cc[19]/8 + cc[20]/6 + cc[21]/16 - cc[22]/12 + (7*cc[23])/24 - cc[24]/4)*x2[1, 4]^2*x2[2, 4]*x2[3, c] + (7/6 + cc[6]/4 + (3*cc[7])/8 + cc[8]/8 + cc[9]/8 - cc[10]/16 + (5*cc[11])/16 + cc[12]/4 + (3*cc[13])/16 - cc[14]/4 - (3*cc[19])/4 + (3*cc[20])/2 - (3*cc[21])/8 + (3*cc[22])/2 + (3*cc[23])/2 - (3*cc[24])/2)*x2[1, 3]*x2[1, a]*x2[2, 4]*x2[3, c] + (-1 - cc[6]/8 - cc[7]/4 - cc[10]/16 - cc[11]/8 - cc[12]/8 - cc[13]/8 + cc[14]/4 + (3*cc[19])/4 - (3*cc[20])/4 - (3*cc[22])/4 - (3*cc[23])/4 + (3*cc[24])/2)*x2[1, 4]*x2[1, a]*x2[2, 4]*x2[3, c] + (5/12 - (3*cc[1])/16 + cc[2]/16 - cc[3]/16 + cc[4]/16 - cc[7]/8 - cc[8]/16 + cc[10]/8 + cc[12]/16 - cc[13]/8 - cc[14]/4 + cc[15]/8 - cc[16]/8 + cc[17]/8 + cc[18]/16 - (3*cc[19])/16 + cc[20]/8 + (3*cc[21])/16 - (5*cc[22])/16 + (3*cc[23])/16 - (3*cc[24])/8)*x2[1, 3]*x2[2, 4]^2*x2[3, c] + (-2/9 + (3*cc[1])/16 - cc[2]/8 + cc[3]/16 - cc[6]/24 + cc[7]/12 + cc[8]/16 - (5*cc[10])/24 - cc[12]/16 + cc[13]/16 + (7*cc[14])/24 - cc[15]/4 + cc[16]/8 + (5*cc[19])/16 - (17*cc[20])/48 - cc[21]/4 + (19*cc[22])/48 - (5*cc[23])/12 + (5*cc[24])/8)*x2[1, 4]*x2[2, 4]^2*x2[3, c] + (1 + cc[6]/8 + cc[7]/4 + cc[8]/8 + cc[9]/16 + cc[10]/16 + cc[11]/8 + cc[12]/16 + cc[13]/8 - cc[14]/8 - (3*cc[19])/8 + (3*cc[20])/4 + (3*cc[22])/4 + (3*cc[23])/4 - (3*cc[24])/4)*x2[1, a]*x2[2, 4]^2*x2[3, c] + (1/6 - cc[1]/8 + cc[2]/16 - cc[3]/16 + cc[5]/16 - cc[7]/16 - cc[8]/48 + cc[10]/8 - cc[13]/16 - (3*cc[14])/16 + cc[15]/8 - cc[16]/8 + cc[18]/8 - (11*cc[19])/48 + (3*cc[20])/16 + (3*cc[21])/16 - (5*cc[22])/16 + cc[23]/8 - (7*cc[24])/48)*x2[2, 4]^3*x2[3, c] + (1/2 + cc[6]/16 - cc[8]/16 + cc[9]/16 - cc[11]/16 + cc[14]/8 - cc[15]/16 + cc[16]/16 - cc[18]/16 + (3*cc[19])/16 + (3*cc[24])/8)*x2[1, 3]^2*x2[2, a]*x2[3, c] + (-1/2 - cc[6]/16 - cc[9]/8 + cc[11]/16 - cc[14]/8 + cc[15]/8 - cc[16]/16 - (3*cc[19])/8 - (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[2, a]*x2[3, c] + (cc[9]/16 + cc[14]/16 - cc[15]/16 + (3*cc[19])/16 + (3*cc[24])/8)*x2[1, 4]^2*x2[2, a]*x2[3, c] + (-1/3 - cc[7]/16 - cc[8]/16 + cc[9]/16 - cc[11]/8 - cc[12]/16 + cc[14]/8 - cc[15]/8 + cc[16]/8 - cc[17]/16 + (3*cc[19])/8 - (3*cc[20])/8 + (3*cc[21])/16 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/4)*x2[1, 3]*x2[2, 4]*x2[2, a]*x2[3, c] + (1/2 + cc[6]/16 + cc[7]/16 + cc[8]/16 - cc[9]/16 + cc[10]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 - cc[14]/8 + cc[15]/8 - cc[16]/16 - (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 4]*x2[2, 4]*x2[2, a]*x2[3, c] + (-1/2 - cc[6]/16 - cc[7]/8 - cc[8]/16 - cc[10]/16 - cc[11]/16 - cc[13]/16 + cc[14]/16 - cc[15]/16 + cc[16]/16 - cc[18]/16 + (3*cc[19])/16 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/8)*x2[2, 4]^2*x2[2, a]*x2[3, c] + (1/2 + cc[6]/16 + cc[7]/8 + cc[8]/16 + cc[10]/16 + cc[11]/16 + cc[13]/16 - cc[14]/16 + cc[15]/16 - cc[16]/16 + cc[18]/16 - (3*cc[19])/16 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/8)*x2[1, 3]^2*x2[3, a]*x2[3, c] + (-1/2 - cc[6]/16 - cc[7]/16 - cc[8]/16 + cc[9]/16 - cc[10]/16 - cc[11]/16 - cc[12]/16 - cc[13]/16 + cc[14]/8 - cc[15]/8 + cc[16]/16 + (3*cc[19])/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[3, a]*x2[3, c] + (-cc[9]/16 - cc[14]/16 + cc[15]/16 - (3*cc[19])/16 - (3*cc[24])/8)*x2[1, 4]^2*x2[3, a]*x2[3, c] + (1/3 + cc[7]/16 + cc[8]/16 - cc[9]/16 + cc[11]/8 + cc[12]/16 - cc[14]/8 + cc[15]/8 - cc[16]/8 + cc[17]/16 - (3*cc[19])/8 + (3*cc[20])/8 - (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]*x2[2, 4]*x2[3, a]*x2[3, c] + (1/2 + cc[6]/16 + cc[9]/8 - cc[11]/16 + cc[14]/8 - cc[15]/8 + cc[16]/16 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 4]*x2[2, 4]*x2[3, a]*x2[3, c] + (-1/2 - cc[6]/16 + cc[8]/16 - cc[9]/16 + cc[11]/16 - cc[14]/8 + cc[15]/16 - cc[16]/16 + cc[18]/16 - (3*cc[19])/16 - (3*cc[24])/8)*x2[2, 4]^2*x2[3, a]*x2[3, c] + (1/6 - cc[1]/8 - cc[7]/16 - cc[8]/48 + cc[10]/16 + cc[12]/16 - cc[13]/16 - (3*cc[14])/16 - cc[19]/24 + (3*cc[21])/16 - cc[22]/8 + cc[23]/8 - cc[24]/3)*x2[1, 3]^3*x2[4, a] + (-5/18 + (3*cc[1])/16 - cc[6]/48 + (5*cc[7])/48 + cc[8]/16 - (5*cc[10])/48 - cc[12]/16 + cc[13]/8 + (5*cc[14])/24 + (3*cc[19])/16 - cc[20]/48 - (5*cc[21])/16 + cc[22]/6 - cc[23]/48 + (3*cc[24])/16)*x2[1, 3]^2*x2[1, 4]*x2[4, a] + (1/9 - cc[1]/16 + cc[6]/48 - cc[7]/24 - cc[8]/16 + cc[10]/24 - cc[13]/16 - cc[14]/12 - (3*cc[19])/16 + cc[20]/48 + cc[21]/8 - cc[22]/24 - (5*cc[23])/48 - (3*cc[24])/16)*x2[1, 3]*x2[1, 4]^2*x2[4, a] + (cc[8]/48 + cc[19]/24 + cc[24]/48)*x2[1, 4]^3*x2[4, a] + (-1/6 + cc[6]/16 - cc[7]/16 - cc[8]/8 - cc[10]/16 + cc[12]/16 - cc[13]/16 + cc[14]/8 + (3*cc[19])/16 - (3*cc[21])/16 + (3*cc[24])/8)*x2[1, 3]^2*x2[1, c]*x2[4, a] + (1/6 - cc[6]/16 + cc[8]/8 + cc[10]/16 + cc[13]/16 - cc[14]/4 - (3*cc[19])/8 + (3*cc[21])/16 - (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[1, c]*x2[4, a] + (-cc[8]/16 + cc[14]/8 + (3*cc[19])/16 + (3*cc[24])/8)*x2[1, 4]^2*x2[1, c]*x2[4, a] + (1/4 - (3*cc[1])/16 - cc[7]/8 - cc[8]/16 + cc[10]/8 - cc[11]/16 + cc[12]/16 - cc[13]/8 - (3*cc[14])/16 - cc[19]/8 + cc[20]/16 + (5*cc[21])/16 - cc[22]/2 + cc[23]/16 - cc[24]/16)*x2[1, 3]^2*x2[2, 4]*x2[4, a] + (-17/36 - cc[6]/24 - cc[7]/24 - cc[10]/48 - cc[14]/12 - cc[20]/6 - cc[22]/24 - cc[23]/24 - (3*cc[24])/8)*x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[4, a] + (-1/6 + cc[1]/16 + cc[7]/16 - cc[10]/16 + cc[13]/16 + cc[14]/8 + cc[19]/16 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 + cc[23]/8 + (5*cc[24])/16)*x2[1, 4]^2*x2[2, 4]*x2[4, a] + (1/2 + cc[6]/8 - cc[8]/8 + cc[10]/16 - cc[11]/16 - cc[13]/16 + cc[14]/4 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 3]*x2[1, c]*x2[2, 4]*x2[4, a] + (cc[7]/16 + (3*cc[8])/16 + cc[9]/16 + cc[11]/8 + cc[12]/16 + cc[13]/16 - cc[14]/4 - (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 4]*x2[1, c]*x2[2, 4]*x2[4, a] + (-1/12 + (3*cc[1])/16 + cc[7]/8 + cc[8]/16 - cc[9]/16 - cc[12]/8 + cc[13]/16 + (5*cc[14])/16 + cc[19]/4 - (3*cc[20])/16 - cc[21]/16 + cc[22]/8 - (5*cc[23])/16 + (11*cc[24])/16)*x2[1, 3]*x2[2, 4]^2*x2[4, a] + (1/3 - (3*cc[1])/16 - cc[7]/8 - cc[8]/16 + cc[10]/8 + cc[12]/16 - cc[13]/8 - (5*cc[14])/16 - cc[19]/4 - cc[20]/8 + (3*cc[21])/8 - cc[22]/8 - (11*cc[24])/16)*x2[1, 4]*x2[2, 4]^2*x2[4, a] + (-cc[7]/8 - cc[8]/8 - cc[11]/8 - cc[12]/16 - cc[13]/16 + (3*cc[14])/16 + (3*cc[19])/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/4)*x2[1, c]*x2[2, 4]^2*x2[4, a] + (-1/6 + cc[1]/8 + cc[7]/16 + cc[8]/48 - cc[10]/16 - cc[12]/16 + cc[13]/16 + (3*cc[14])/16 - cc[19]/48 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 - cc[23]/8 + (19*cc[24])/48)*x2[2, 4]^3*x2[4, a] + (5/6 + cc[7]/4 + cc[8]/4 + (3*cc[10])/16 + cc[11]/16 - cc[12]/16 + cc[13]/8 - (3*cc[14])/16 - (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[21])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]^2*x2[2, c]*x2[4, a] + (-5/6 - (3*cc[7])/16 - (3*cc[8])/16 + cc[9]/16 - (3*cc[10])/16 - cc[11]/16 - cc[12]/16 - cc[13]/8 + (3*cc[14])/8 + (3*cc[19])/4 - (3*cc[20])/8 - (3*cc[21])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/2)*x2[1, 3]*x2[1, 4]*x2[2, c]*x2[4, a] + (cc[7]/16 + cc[8]/16 - cc[9]/16 - (3*cc[14])/16 - (3*cc[19])/8 - (3*cc[24])/4)*x2[1, 4]^2*x2[2, c]*x2[4, a] + (cc[7]/4 + cc[8]/4 + cc[11]/4 + cc[12]/8 + cc[13]/8 - (3*cc[14])/8 - (3*cc[19])/4 + (3*cc[20])/4 + (3*cc[22])/4 + (3*cc[23])/4 - (3*cc[24])/2)*x2[1, 3]*x2[2, 4]*x2[2, c]*x2[4, a] + (-cc[7]/4 - cc[8]/4 - cc[11]/4 - cc[12]/8 - cc[13]/8 + (3*cc[14])/8 + (3*cc[19])/4 - (3*cc[20])/4 - (3*cc[22])/4 - (3*cc[23])/4 + (3*cc[24])/2)*x2[1, 4]*x2[2, 4]*x2[2, c]*x2[4, a] + (cc[7]/4 + cc[8]/4 + cc[11]/4 + cc[12]/8 + cc[13]/8 - (3*cc[14])/8 - (3*cc[19])/4 + (3*cc[20])/4 + (3*cc[22])/4 + (3*cc[23])/4 - (3*cc[24])/2)*x2[2, 4]^2*x2[2, c]*x2[4, a] + (-1 - cc[6]/8 - cc[7]/4 - cc[8]/8 - cc[9]/16 - cc[10]/16 - cc[11]/8 - cc[12]/16 - cc[13]/8 + cc[14]/8 + (3*cc[19])/8 - (3*cc[20])/4 - (3*cc[22])/4 - (3*cc[23])/4 + (3*cc[24])/4)*x2[1, 3]^2*x2[3, c]*x2[4, a] + (1 + cc[6]/8 + cc[7]/4 + cc[10]/16 + cc[11]/8 + cc[12]/8 + cc[13]/8 - cc[14]/4 - (3*cc[19])/4 + (3*cc[20])/4 + (3*cc[22])/4 + (3*cc[23])/4 - (3*cc[24])/2)*x2[1, 3]*x2[1, 4]*x2[3, c]*x2[4, a] + (-cc[7]/16 + cc[8]/16 + cc[9]/16 + cc[14]/8 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 4]^2*x2[3, c]*x2[4, a] + (-7/6 - cc[6]/4 - (3*cc[7])/8 - cc[8]/8 - cc[9]/8 + cc[10]/16 - (5*cc[11])/16 - cc[12]/4 - (3*cc[13])/16 + cc[14]/4 + (3*cc[19])/4 - (3*cc[20])/2 + (3*cc[21])/8 - (3*cc[22])/2 - (3*cc[23])/2 + (3*cc[24])/2)*x2[1, 3]*x2[2, 4]*x2[3, c]*x2[4, a] + ((3*cc[7])/16 - cc[8]/16 - cc[9]/16 + cc[11]/8 + cc[12]/16 + cc[13]/16 - cc[14]/4 - (3*cc[19])/4 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/2)*x2[1, 4]*x2[2, 4]*x2[3, c]*x2[4, a] + (-cc[7]/8 - cc[8]/8 - cc[11]/8 - cc[12]/16 - cc[13]/16 + (3*cc[14])/16 + (3*cc[19])/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/4)*x2[2, 4]^2*x2[3, c]*x2[4, a] + (1/6 - cc[6]/16 - cc[7]/16 - cc[9]/16 + cc[10]/16 - cc[11]/16 - cc[12]/16 - cc[13]/16 + cc[14]/16 + (3*cc[19])/16 - (3*cc[20])/8 + (3*cc[21])/16 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/8)*x2[1, 3]^2*x2[1, a]*x2[4, c] + (-1/6 + cc[6]/16 + cc[7]/16 - cc[8]/16 + cc[9]/16 - cc[10]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 - cc[14]/8 - (3*cc[19])/8 + (3*cc[20])/8 - (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[4, c] + (cc[8]/16 + cc[14]/16 + (3*cc[19])/16 + (3*cc[24])/8)*x2[1, 4]^2*x2[1, a]*x2[4, c] + (x2[1, 3]^2*x2[2, 4]*x2[4, c])/2 + (-1/6 - cc[6]/8 - cc[7]/8 - cc[9]/8 + cc[10]/8 - cc[11]/8 - cc[12]/8 - cc[13]/8 + cc[14]/8 + (3*cc[19])/8 - (3*cc[20])/4 + (3*cc[21])/8 - (3*cc[22])/4 - (3*cc[23])/4 + (3*cc[24])/4)*x2[1, 3]*x2[1, a]*x2[2, 4]*x2[4, c] + (-cc[8]/8 - cc[14]/8 - (3*cc[19])/8 - (3*cc[24])/4)*x2[1, 4]*x2[1, a]*x2[2, 4]*x2[4, c] - (x2[1, 3]^2*x2[2, a]*x2[4, c])/2 + (x2[1, 3]*x2[1, 4]*x2[2, a]*x2[4, c])/2 - (x2[1, 3]*x2[2, 4]*x2[3, a]*x2[4, c])/2 + (1/3 + cc[6]/16 + cc[7]/16 + cc[9]/16 - cc[10]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 - cc[14]/16 - (3*cc[19])/16 + (3*cc[20])/8 - (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/8)*x2[1, 3]^2*x2[4, a]*x2[4, c] + (-1/3 - cc[6]/16 - cc[7]/16 + cc[8]/16 - cc[9]/16 + cc[10]/16 - cc[11]/16 - cc[12]/16 - cc[13]/16 + cc[14]/8 + (3*cc[19])/8 - (3*cc[20])/8 + (3*cc[21])/16 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[4, a]*x2[4, c] + (-cc[8]/16 - cc[14]/16 - (3*cc[19])/16 - (3*cc[24])/8)*x2[1, 4]^2*x2[4, a]*x2[4, c] + (2/3 + cc[6]/8 + cc[7]/8 + cc[9]/8 - cc[10]/8 + cc[11]/8 + cc[12]/8 + cc[13]/8 - cc[14]/8 - (3*cc[19])/8 + (3*cc[20])/4 - (3*cc[21])/8 + (3*cc[22])/4 + (3*cc[23])/4 - (3*cc[24])/4)*x2[1, 3]*x2[2, 4]*x2[4, a]*x2[4, c] + (cc[8]/8 + cc[14]/8 + (3*cc[19])/8 + (3*cc[24])/4)*x2[1, 4]*x2[2, 4]*x2[4, a]*x2[4, c] + (cc[19]/16 - cc[20]/16 + cc[22]/16 - cc[24]/16)*x2[1, 3]^3*x2[a, c] + ((-3*cc[19])/16 + cc[20]/8 - cc[22]/16 - cc[23]/16 + (3*cc[24])/16)*x2[1, 3]^2*x2[1, 4]*x2[a, c] + ((3*cc[19])/16 - cc[20]/16 + cc[23]/16 - (3*cc[24])/16)*x2[1, 3]*x2[1, 4]^2*x2[a, c] + (-cc[19]/16 + cc[24]/16)*x2[1, 4]^3*x2[a, c] + ((3*cc[19])/16 - (3*cc[20])/16 + (3*cc[22])/16 - (3*cc[24])/16)*x2[1, 3]^2*x2[2, 4]*x2[a, c] + ((-3*cc[19])/8 + cc[20]/4 - cc[22]/8 - cc[23]/8 + (3*cc[24])/8)*x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[a, c] + ((3*cc[19])/16 - cc[20]/16 + cc[22]/16 - (3*cc[24])/16)*x2[1, 4]^2*x2[2, 4]*x2[a, c] + ((3*cc[19])/16 - (3*cc[20])/16 + (3*cc[22])/16 - (3*cc[24])/16)*x2[1, 3]*x2[2, 4]^2*x2[a, c] + ((-3*cc[19])/16 + (3*cc[20])/16 - (3*cc[22])/16 + (3*cc[24])/16)*x2[1, 4]*x2[2, 4]^2*x2[a, c] + (cc[19]/8 - cc[20]/8 + cc[22]/8 - cc[24]/8)*x2[2, 4]^3*x2[a, c],
(* master2 *)
(-1/6 + cc[1]/8 + cc[7]/16 + cc[8]/48 - cc[10]/16 - cc[12]/16 + cc[13]/16 + (3*cc[14])/16 - cc[19]/48 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 - cc[23]/8 + (19*cc[24])/48)*x2[1, 3]^3*x2[1, a] + (5/18 - (3*cc[1])/16 - cc[6]/24 - (5*cc[7])/48 + (5*cc[10])/48 + cc[12]/16 - cc[13]/8 - (13*cc[14])/48 - (3*cc[19])/16 - (5*cc[20])/48 + (5*cc[21])/16 - (5*cc[22])/48 - cc[23]/24 - (3*cc[24])/8)*x2[1, 3]^2*x2[1, 4]*x2[1, a] + (-1/9 + cc[1]/16 + cc[6]/24 + cc[7]/24 - cc[8]/16 - cc[10]/24 + cc[13]/16 + cc[14]/12 + cc[20]/24 - cc[21]/8 + cc[22]/24 + cc[23]/6)*x2[1, 3]*x2[1, 4]^2*x2[1, a] + (cc[8]/24 + cc[19]/48 + cc[24]/24)*x2[1, 4]^3*x2[1, a] + (cc[6]/16 - cc[8]/16 + cc[14]/16 + (3*cc[19])/16 + (3*cc[24])/8)*x2[1, 3]^2*x2[1, a]^2 + (-cc[6]/16 + cc[8]/8)*x2[1, 3]*x2[1, 4]*x2[1, a]^2 - (cc[8]*x2[1, 4]^2*x2[1, a]^2)/16 + (-1/12 + (3*cc[1])/16 + cc[6]/16 + (3*cc[7])/16 + cc[8]/16 - cc[10]/16 + cc[11]/16 - cc[12]/16 + cc[13]/8 + cc[14]/4 + cc[19]/8 + cc[20]/8 - cc[21]/4 + (9*cc[22])/16 + cc[23]/16 + cc[24]/4)*x2[1, 3]^2*x2[1, a]*x2[2, 4] + (-19/36 - (7*cc[6])/48 - (7*cc[7])/48 + cc[8]/16 - cc[9]/16 + cc[10]/48 - cc[11]/16 - cc[12]/16 - cc[13]/16 - cc[14]/24 - (11*cc[20])/24 + cc[21]/8 - (11*cc[22])/24 - (11*cc[23])/24)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[2, 4] + (-cc[1]/16 - cc[8]/8 - cc[13]/16 - cc[14]/16 - cc[19]/16 - cc[23]/8 - cc[24]/8)*x2[1, 4]^2*x2[1, a]*x2[2, 4] + (1/3 + cc[6]/8 + cc[7]/16 - cc[8]/16 + cc[9]/16 - cc[10]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 + (3*cc[20])/8 - (3*cc[21])/16 + (3*cc[22])/8 + (3*cc[23])/8)*x2[1, 3]*x2[1, a]^2*x2[2, 4] + (1/6 + cc[8]/8 + cc[10]/16 + (3*cc[21])/16)*x2[1, 4]*x2[1, a]^2*x2[2, 4] + (11/12 - (3*cc[1])/16 + cc[6]/8 - cc[8]/16 + cc[9]/16 + cc[10]/8 + cc[12]/8 - cc[13]/16 - (3*cc[14])/16 - cc[19]/16 + (3*cc[20])/8 + (5*cc[21])/16 - cc[22]/16 + (7*cc[23])/16 - cc[24]/8)*x2[1, 3]*x2[1, a]*x2[2, 4]^2 + (-1/6 + (3*cc[1])/16 + cc[7]/16 + cc[8]/8 - cc[10]/16 - cc[12]/16 + cc[13]/8 + (3*cc[14])/16 + cc[19]/16 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 + cc[24]/8)*x2[1, 4]*x2[1, a]*x2[2, 4]^2 + (-1/6 - cc[7]/16 - cc[8]/16 - cc[10]/16 - (3*cc[21])/16)*x2[1, a]^2*x2[2, 4]^2 + (1/6 - cc[1]/8 - cc[7]/16 - cc[8]/48 + cc[10]/16 + cc[12]/16 - cc[13]/16 - (3*cc[14])/16 + cc[19]/48 - cc[20]/16 + (3*cc[21])/16 - cc[22]/16 + cc[23]/8 - (19*cc[24])/48)*x2[1, a]*x2[2, 4]^3 + (-cc[6]/8 - cc[7]/8 - cc[9]/16 - cc[11]/16 - cc[12]/16 - cc[13]/16 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8)*x2[1, 3]^2*x2[1, a]*x2[2, a] + (cc[6]/8 + (3*cc[7])/16 - cc[8]/16 + cc[9]/16 + cc[11]/16 + cc[12]/16 + cc[13]/16 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[2, a] + (-cc[7]/16 + cc[8]/16)*x2[1, 4]^2*x2[1, a]*x2[2, a] + (x2[1, 3]^2*x2[2, 4]*x2[2, a])/2 + (-1 - cc[6]/4 - cc[7]/4 - cc[9]/8 - cc[11]/8 - cc[12]/8 - cc[13]/8 - (3*cc[20])/4 - (3*cc[22])/4 - (3*cc[23])/4)*x2[1, 3]*x2[1, a]*x2[2, 4]*x2[2, a] + (cc[7]/8 - cc[8]/8)*x2[1, 4]*x2[1, a]*x2[2, 4]*x2[2, a] - (x2[1, 3]^2*x2[2, a]^2)/2 + (x2[1, 3]*x2[1, 4]*x2[2, a]^2)/2 + (1/6 - cc[1]/8 + cc[2]/16 - cc[3]/16 + cc[5]/16 - cc[7]/16 - cc[8]/48 + cc[10]/8 - cc[13]/16 - (3*cc[14])/16 + cc[15]/8 - cc[16]/8 + cc[18]/8 - (5*cc[19])/48 + cc[20]/16 + (3*cc[21])/16 - (3*cc[22])/16 + cc[23]/8 - (13*cc[24])/48)*x2[1, 3]^3*x2[3, a] + (-5/18 + (3*cc[1])/16 - cc[2]/16 + cc[3]/8 - (3*cc[5])/16 + cc[6]/24 + (5*cc[7])/48 - cc[10]/6 + cc[12]/16 + cc[13]/8 + (13*cc[14])/48 - cc[15]/8 + cc[16]/4 - (3*cc[18])/8 + (3*cc[19])/16 - cc[20]/48 - (5*cc[21])/16 + (17*cc[22])/48 + cc[23]/24)*x2[1, 3]^2*x2[1, 4]*x2[3, a] + (1/9 - cc[1]/16 - cc[3]/16 + (3*cc[5])/16 - cc[6]/24 - cc[7]/24 + cc[8]/16 + cc[10]/24 - cc[12]/16 - cc[13]/16 - cc[14]/12 - cc[16]/8 + (3*cc[18])/8 - cc[20]/24 + cc[21]/8 - cc[22]/6 - cc[23]/6 + (3*cc[24])/8)*x2[1, 3]*x2[1, 4]^2*x2[3, a] + (-cc[5]/16 - cc[8]/24 - cc[18]/8 - cc[19]/48 - cc[24]/6)*x2[1, 4]^3*x2[3, a] + (cc[7]/8 + cc[8]/8 + cc[11]/8 + cc[12]/16 + cc[13]/16 - (3*cc[14])/16 - (3*cc[19])/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8 - (3*cc[24])/4)*x2[1, 3]^2*x2[1, a]*x2[3, a] + ((-3*cc[7])/16 - (3*cc[8])/16 - cc[9]/16 - cc[11]/8 - cc[12]/16 - cc[13]/16 + cc[14]/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[3, a] + (cc[7]/16 + cc[8]/16 - cc[14]/16)*x2[1, 4]^2*x2[1, a]*x2[3, a] + (-5/12 - (3*cc[1])/16 + cc[2]/8 - cc[3]/8 - cc[4]/16 + (3*cc[5])/16 - cc[6]/16 - (3*cc[7])/16 - cc[8]/16 + (3*cc[10])/16 - cc[11]/16 - cc[12]/16 - cc[13]/8 - cc[14]/4 + (3*cc[15])/16 - (3*cc[16])/16 - cc[17]/8 + cc[18]/4 - cc[19]/8 - cc[20]/8 + (3*cc[21])/8 - (13*cc[22])/16 - (3*cc[23])/16 + cc[24]/8)*x2[1, 3]^2*x2[2, 4]*x2[3, a] + (19/36 + cc[3]/8 + cc[4]/8 - (3*cc[5])/8 + (7*cc[6])/48 + (7*cc[7])/48 - cc[8]/16 + cc[9]/16 - cc[10]/48 + cc[11]/16 + (3*cc[12])/16 + cc[13]/16 + cc[14]/24 + (3*cc[16])/16 + cc[17]/4 - cc[18]/2 + (11*cc[20])/24 - cc[21]/4 + (17*cc[22])/24 + (17*cc[23])/24 - (3*cc[24])/4)*x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[3, a] + (cc[1]/16 - cc[4]/16 + (3*cc[5])/16 + cc[8]/8 + cc[13]/16 + cc[14]/16 - cc[17]/8 + cc[18]/4 + cc[19]/16 + cc[24]/2)*x2[1, 4]^2*x2[2, 4]*x2[3, a] + (1/3 + cc[7]/8 + cc[8]/8 + cc[10]/16 + cc[11]/16 + cc[13]/16 - cc[14]/8 + (3*cc[21])/8)*x2[1, 3]*x2[1, a]*x2[2, 4]*x2[3, a] + (-1/3 - cc[7]/8 - cc[8]/8 - cc[10]/8 - cc[13]/16 + cc[14]/8 - (3*cc[21])/8)*x2[1, 4]*x2[1, a]*x2[2, 4]*x2[3, a] + (-11/12 + (3*cc[1])/16 - (3*cc[4])/16 + (3*cc[5])/16 - cc[6]/8 + cc[8]/16 - cc[9]/16 - cc[10]/8 - cc[12]/8 + cc[13]/16 + (3*cc[14])/16 - (5*cc[17])/16 + cc[18]/16 + cc[19]/16 - (3*cc[20])/8 - (3*cc[21])/16 - (3*cc[22])/16 - (9*cc[23])/16 + cc[24]/2)*x2[1, 3]*x2[2, 4]^2*x2[3, a] + (1/6 - (3*cc[1])/16 + (3*cc[4])/16 - (3*cc[5])/16 - cc[7]/16 - cc[8]/8 + cc[10]/16 + cc[12]/16 - cc[13]/8 - (3*cc[14])/16 + (5*cc[17])/16 - cc[18]/16 - cc[19]/16 - cc[20]/16 + (3*cc[21])/16 - cc[22]/16 + cc[23]/8 - cc[24]/2)*x2[1, 4]*x2[2, 4]^2*x2[3, a] + (1/3 + cc[7]/8 + cc[8]/8 + cc[10]/8 - cc[12]/16 + cc[13]/16 - cc[14]/16 + (3*cc[21])/8)*x2[1, a]*x2[2, 4]^2*x2[3, a] + (-1/6 + cc[1]/8 - cc[4]/8 + cc[5]/8 + cc[7]/16 + cc[8]/48 - cc[10]/16 - cc[12]/16 + cc[13]/16 + (3*cc[14])/16 - (3*cc[17])/16 - cc[19]/48 + cc[20]/16 - (3*cc[21])/16 + cc[22]/16 - cc[23]/8 + (19*cc[24])/48)*x2[2, 4]^3*x2[3, a] + (1 + cc[6]/8 + cc[7]/8 + cc[9]/16 + cc[10]/16 + cc[13]/16 + cc[14]/16 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8)*x2[1, 3]^2*x2[2, a]*x2[3, a] + (-1 - cc[6]/8 - (3*cc[7])/16 + cc[8]/16 - cc[9]/16 - cc[10]/16 + cc[12]/16 - cc[13]/16 - cc[14]/8 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8)*x2[1, 3]*x2[1, 4]*x2[2, a]*x2[3, a] + (cc[7]/16 - cc[8]/16 - cc[12]/16 + cc[14]/16)*x2[1, 4]^2*x2[2, a]*x2[3, a] + (1 + cc[6]/4 + cc[7]/4 + cc[9]/8 + cc[10]/8 + cc[13]/8 + cc[14]/8 + (3*cc[20])/4 + (3*cc[22])/4 + (3*cc[23])/4)*x2[1, 3]*x2[2, 4]*x2[2, a]*x2[3, a] + (-cc[7]/8 + cc[8]/8 + cc[12]/8 - cc[14]/8)*x2[1, 4]*x2[2, 4]*x2[2, a]*x2[3, a] + (-1/2 - cc[6]/16 - cc[7]/8 - cc[8]/16 - cc[10]/16 - cc[11]/16 - cc[13]/16 + cc[14]/16 - cc[15]/16 + cc[16]/16 - cc[18]/16 + (3*cc[19])/16 - (3*cc[20])/8 - (3*cc[22])/8 - (3*cc[23])/8 + (3*cc[24])/8)*x2[1, 3]^2*x2[3, a]^2 + (1/2 + cc[6]/16 + (3*cc[7])/16 + cc[8]/16 + cc[9]/16 + cc[10]/16 + cc[11]/16 - cc[12]/16 + cc[13]/16 - cc[16]/16 + cc[18]/8 + (3*cc[20])/8 + (3*cc[22])/8 + (3*cc[23])/8)*x2[1, 3]*x2[1, 4]*x2[3, a]^2 + (-cc[7]/16 + cc[12]/16 - cc[18]/16)*x2[1, 4]^2*x2[3, a]^2 + (-2/3 - cc[6]/8 - (3*cc[7])/16 - cc[8]/16 - cc[9]/16 - cc[10]/8 + cc[12]/16 - cc[13]/8 + cc[17]/16 - cc[18]/8 - (3*cc[20])/8 - (3*cc[21])/16 - (3*cc[22])/8 - (3*cc[23])/8)*x2[1, 3]*x2[2, 4]*x2[3, a]^2 + (1/6 + cc[7]/8 + cc[10]/16 - cc[12]/8 + cc[13]/16 - cc[17]/16 + cc[18]/8 + (3*cc[21])/16)*x2[1, 4]*x2[2, 4]*x2[3, a]^2 + (-1/6 - cc[7]/16 - cc[8]/16 - cc[10]/16 + cc[12]/16 - cc[13]/16 + cc[14]/16 + cc[17]/16 - cc[18]/8 - (3*cc[21])/16)*x2[2, 4]^2*x2[3, a]^2 + (-cc[2]/16 + cc[3]/16 - cc[5]/16 - cc[10]/16 + cc[12]/16 - cc[15]/8 + cc[16]/8 - cc[18]/8)*x2[1, 3]^3*x2[4, a] + (cc[2]/16 - cc[3]/8 + (3*cc[5])/16 + cc[10]/16 - cc[12]/8 + cc[15]/8 - cc[16]/4 + (3*cc[18])/8)*x2[1, 3]^2*x2[1, 4]*x2[4, a] + (cc[3]/16 - (3*cc[5])/16 + cc[12]/16 + cc[16]/8 - (3*cc[18])/8)*x2[1, 3]*x2[1, 4]^2*x2[4, a] + (cc[5]/16 + cc[18]/8)*x2[1, 4]^3*x2[4, a] + (cc[9]/16 - cc[11]/16 + cc[14]/16)*x2[1, 3]^2*x2[1, a]*x2[4, a] + (cc[11]/16 - cc[14]/8)*x2[1, 3]*x2[1, 4]*x2[1, a]*x2[4, a] + (cc[14]*x2[1, 4]^2*x2[1, a]*x2[4, a])/16 + (-cc[2]/8 + cc[3]/8 + cc[4]/16 - (3*cc[5])/16 - cc[10]/8 + cc[12]/8 - (3*cc[15])/16 + (3*cc[16])/16 + cc[17]/8 - cc[18]/4)*x2[1, 3]^2*x2[2, 4]*x2[4, a] + (-cc[3]/8 - cc[4]/8 + (3*cc[5])/8 - cc[12]/8 - (3*cc[16])/16 - cc[17]/4 + cc[18]/2)*x2[1, 3]*x2[1, 4]*x2[2, 4]*x2[4, a] + (cc[4]/16 - (3*cc[5])/16 + cc[17]/8 - cc[18]/4)*x2[1, 4]^2*x2[2, 4]*x2[4, a] + (cc[10]/16 - cc[11]/16 - cc[13]/16 + cc[14]/8)*x2[1, 3]*x2[1, a]*x2[2, 4]*x2[4, a] + (cc[13]/16 - cc[14]/8)*x2[1, 4]*x2[1, a]*x2[2, 4]*x2[4, a] + ((3*cc[4])/16 - (3*cc[5])/16 + (5*cc[17])/16 - cc[18]/16)*x2[1, 3]*x2[2, 4]^2*x2[4, a] + ((-3*cc[4])/16 + (3*cc[5])/16 - (5*cc[17])/16 + cc[18]/16)*x2[1, 4]*x2[2, 4]^2*x2[4, a] + (cc[12]/16 - cc[13]/16 + cc[14]/16)*x2[1, a]*x2[2, 4]^2*x2[4, a] + (cc[4]/8 - cc[5]/8 + (3*cc[17])/16)*x2[2, 4]^3*x2[4, a] + (-cc[10]/16 + cc[11]/16 + cc[12]/16 - cc[14]/16)*x2[1, 3]^2*x2[2, a]*x2[4, a] + (cc[10]/16 - cc[11]/16 - cc[12]/8 + cc[14]/8)*x2[1, 3]*x2[1, 4]*x2[2, a]*x2[4, a] + (cc[12]/16 - cc[14]/16)*x2[1, 4]^2*x2[2, a]*x2[4, a] + (-cc[10]/8 + cc[11]/8 + cc[12]/8 - cc[14]/8)*x2[1, 3]*x2[2, 4]*x2[2, a]*x2[4, a] + (-cc[12]/8 + cc[14]/8)*x2[1, 4]*x2[2, 4]*x2[2, a]*x2[4, a] + (-cc[9]/16 + cc[10]/16 - cc[12]/16 + cc[15]/8 - cc[16]/8 + cc[18]/8)*x2[1, 3]^2*x2[3, a]*x2[4, a] + (-cc[10]/16 + cc[12]/8 + cc[16]/8 - cc[18]/4)*x2[1, 3]*x2[1, 4]*x2[3, a]*x2[4, a] + (-cc[12]/16 + cc[18]/8)*x2[1, 4]^2*x2[3, a]*x2[4, a] + (cc[10]/16 - cc[11]/16 - cc[12]/8 + cc[13]/16 - cc[17]/8 + cc[18]/4)*x2[1, 3]*x2[2, 4]*x2[3, a]*x2[4, a] + (cc[12]/8 - cc[13]/16 + cc[17]/8 - cc[18]/4)*x2[1, 4]*x2[2, 4]*x2[3, a]*x2[4, a] + (-cc[12]/16 + cc[13]/16 - cc[14]/16 - cc[17]/8 + cc[18]/4)*x2[2, 4]^2*x2[3, a]*x2[4, a] + (-cc[15]/16 + cc[16]/16 - cc[18]/16)*x2[1, 3]^2*x2[4, a]^2 + (-cc[16]/16 + cc[18]/8)*x2[1, 3]*x2[1, 4]*x2[4, a]^2 - (cc[18]*x2[1, 4]^2*x2[4, a]^2)/16 + (cc[17]/16 - cc[18]/8)*x2[1, 3]*x2[2, 4]*x2[4, a]^2 + (-cc[17]/16 + cc[18]/8)*x2[1, 4]*x2[2, 4]*x2[4, a]^2 + (cc[17]/16 - cc[18]/8)*x2[2, 4]^2*x2[4, a]^2
};


==> anc/2_Phi2FormFactor_All_CK_Factors.m <==
(* ::Package:: *)

(* 
In this file, we give all the information for the CK-dual representation of the 3-loop 3-point form factor of tr(phi^2).
'symmetryfactors, colorfactors, propagatorlists, numeratorfactors' provides the four main building blocks in Eq.(5) of the paper.
'ruleFromEdgeToMom' provides the mapping from edges to momenta.
Each list contains 29 elements, corresponding to the 29 cubic graphs. 
*)


(* Symmetry factors *)
symmetryfactors = {1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 4, 2, 1, 2, 2, 1, 2, 2, 4, 2, 2, 2, 4, 4, 2, 2, 2};



(* 
Color factors are given as product of structure constants f[a,b,c] and a single factor tr[a,b] = \[Delta][a,b] which is from the operator insertion.
We use graph edges such as e[v1,v2] to represent the color indices.
*)
colorfactors = {
(* top1 *)
f[e[v1, v3], e[v1, v4], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[vqi, v3]] f[e[v1, v4], e[v4, v6], e[v4, v7]] f[e[v2, v1], e[v2, v6], e[vqi, v2]] f[e[v5, a1], e[v3, v5], e[v5, v7]] f[e[v6, a3], e[v2, v6], e[v4, v6]] f[e[v7, a2], e[v4, v7], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top2 *)
f[e[v1, v3], e[v1, v4], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[v3, v7]] f[e[v1, v4], e[v4, v6], e[v4, v7]] f[e[v2, v1], e[v2, v6], e[vqi, v2]] f[e[v5, a3], e[v3, v5], e[vqi, v5]] f[e[v6, a1], e[v2, v6], e[v4, v6]] f[e[v7, a2], e[v3, v7], e[v4, v7]] tr[e[vqi, v2], e[vqi, v5]],
(* top3 *)
f[e[v1, v3], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v4, v5], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v5], e[v4, v6]] f[e[v3, a3], e[v1, v3], e[vqi, v3]] f[e[v6, a1], e[v4, v6], e[v6, v7]] f[e[v7, a2], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top4 *)
f[e[v1, a3], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v3, v5], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[vqi, v3]] f[e[v6, a1], e[v4, v6], e[v6, v7]] f[e[v7, a2], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top5 *)
f[e[v1, a3], e[v2, v1], e[v3, v1]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v3], e[v4, v6]] f[e[v3, v1], e[v3, v5], e[v4, v3]] f[e[v3, v5], e[v5, v7], e[vqi, v5]] f[e[v6, a2], e[v4, v6], e[v6, v7]] f[e[v7, a1], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v5]],
(* top6 *)
f[e[v1, v3], e[v1, v4], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[v3, v7]] f[e[v2, v1], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v4, v6], e[v6, v7]] f[e[v4, a1], e[v1, v4], e[v4, v6]] f[e[v5, a3], e[v3, v5], e[vqi, v5]] f[e[v7, a2], e[v3, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v5]],
(* top7 *)
f[e[v1, a3], e[v2, v1], e[vqi, v1]] f[e[v2, v1], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v4, v6], e[v4, v7]] f[e[v2, v5], e[v3, v5], e[v5, v7]] f[e[v3, v5], e[v3, v6], e[vqi, v3]] f[e[v6, a1], e[v3, v6], e[v4, v6]] f[e[v7, a2], e[v4, v7], e[v5, v7]] tr[e[vqi, v3], e[vqi, v1]],
(* top8 *)
f[e[v1, v3], e[v1, v4], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[vqi, v3]] f[e[v2, v1], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v4, v6], e[v6, v7]] f[e[v4, a3], e[v1, v4], e[v4, v6]] f[e[v5, a1], e[v3, v5], e[v5, v7]] f[e[v7, a2], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top9 *)
f[e[v1, a1], e[v2, v1], e[v3, v1]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v3], e[v4, v6]] f[e[v3, v1], e[v3, v5], e[v4, v3]] f[e[v3, v5], e[v5, v6], e[v5, v7]] f[e[v6, a2], e[v4, v6], e[v5, v6]] f[e[v7, a3], e[v5, v7], e[vqi, v7]] tr[e[vqi, v2], e[vqi, v7]],
(* top10 *)
f[e[v1, a1], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v3, v5], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v6], e[v4, v7]] f[e[v3, v5], e[v3, v6], e[vqi, v3]] f[e[v6, a3], e[v3, v6], e[v4, v6]] f[e[v7, a2], e[v4, v7], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top11 *)
f[e[v1, a3], e[v2, v1], e[vqi, v1]] f[e[v2, v1], e[v2, v5], e[v4, v2]] f[e[v2, v5], e[v3, v5], e[v5, v7]] f[e[v3, v4], e[v3, v5], e[vqi, v3]] f[e[v3, v4], e[v4, v2], e[v4, v6]] f[e[v6, a2], e[v4, v6], e[v6, v7]] f[e[v7, a1], e[v5, v7], e[v6, v7]] tr[e[vqi, v3], e[vqi, v1]],
(* top12 *)
f[e[v1, v3], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v5, v6], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v6], e[v4, v7]] f[e[v3, a3], e[v1, v3], e[vqi, v3]] f[e[v6, a2], e[v4, v6], e[v5, v6]] f[e[v7, a1], e[v4, v7], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top13 *)
f[e[v1, a3], e[v1, v3], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[vqi, v3]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v6], e[v4, v7]] f[e[v3, v5], e[v5, v6], e[v5, v7]] f[e[v6, a2], e[v4, v6], e[v5, v6]] f[e[v7, a1], e[v4, v7], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top14 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v5, a1], e[v3, v5], e[v5, v7]] f[e[v6, a3], e[v4, v6], e[v6, v7]] f[e[v7, a2], e[v5, v7], e[v6, v7]] tr[e[vqi, v1], e[vqi, v2]],
(* top15 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v5], e[v4, v6]] f[e[v3, a3], e[v1, v3], e[v3, v5]] f[e[v3, v5], e[v4, v5], e[v5, v7]] f[e[v6, a1], e[v4, v6], e[v6, v7]] f[e[v7, a2], e[v5, v7], e[v6, v7]] tr[e[vqi, v1], e[vqi, v2]],
(* top16 *)
f[e[v1, a3], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v3, v5], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v3, v5], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v4, v6], e[v6, v7]] f[e[v4, a2], e[v2, v4], e[v4, v6]] f[e[v7, a1], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top17 *)
f[e[v1, a2], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v5, v6], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v7], e[vqi, v3]] f[e[v6, a1], e[v4, v6], e[v5, v6]] f[e[v7, a3], e[v3, v7], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top18 *)
f[e[v1, v3], e[v1, v4], e[v2, v1]] f[e[v1, v4], e[v4, v6], e[v4, v7]] f[e[v2, v1], e[v2, v6], e[vqi, v2]] f[e[v3, a2], e[v1, v3], e[v3, v5]] f[e[v3, v5], e[v5, v7], e[vqi, v5]] f[e[v6, a1], e[v2, v6], e[v4, v6]] f[e[v7, a3], e[v4, v7], e[v5, v7]] tr[e[vqi, v2], e[vqi, v5]],
(* top19 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v3], e[v3, v5], e[v3, v7]] f[e[v2, v4], e[v4, v5], e[v4, v6]] f[e[v5, a2], e[v3, v5], e[v4, v5]] f[e[v6, a1], e[v4, v6], e[v6, v7]] f[e[v7, a3], e[v3, v7], e[v6, v7]] tr[e[vqi, v1], e[vqi, v2]],
(* top20 *)
f[e[v1, a2], e[v1, v3], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[vqi, v3]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v5], e[v4, v6]] f[e[v3, v5], e[v4, v5], e[v5, v7]] f[e[v6, a1], e[v4, v6], e[v6, v7]] f[e[v7, a3], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top21 *)
f[e[v1, v3], e[v1, v5], e[v2, v1]] f[e[v1, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v5, a1], e[v1, v5], e[v5, v7]] f[e[v6, a3], e[v4, v6], e[v6, v7]] f[e[v7, a2], e[v5, v7], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top22 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v6], e[v4, v7]] f[e[v3, a3], e[v1, v3], e[v3, v5]] f[e[v3, v5], e[v5, v6], e[v5, v7]] f[e[v6, a2], e[v4, v6], e[v5, v6]] f[e[v7, a1], e[v4, v7], e[v5, v7]] tr[e[vqi, v1], e[vqi, v2]],
(* top23 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v5], e[v5, v6], e[v5, v7]] f[e[v6, a3], e[v4, v6], e[v5, v6]] f[e[v7, a1], e[v7, a2], e[v5, v7]] tr[e[vqi, v1], e[vqi, v2]],
(* top24 *)
f[e[v1, v3], e[v1, v4], e[v2, v1]] f[e[v1, v3], e[v3, v5], e[vqi, v3]] f[e[v1, v4], e[v4, v6], e[v5, v4]] f[e[v2, v1], e[v2, v6], e[vqi, v2]] f[e[v3, v5], e[v5, v4], e[v5, v7]] f[e[v6, a3], e[v2, v6], e[v4, v6]] f[e[v7, a1], e[v7, a2], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top25 *)
f[e[v1, v3], e[v1, v5], e[v2, v1]] f[e[v1, v3], e[v3, v4], e[vqi, v3]] f[e[v1, v5], e[v5, v6], e[v5, v7]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v6, a3], e[v4, v6], e[v5, v6]] f[e[v7, a1], e[v7, a2], e[v5, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top26 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v3], e[v3, v5], e[v6, v3]] f[e[v2, v4], e[v4, v5], e[v4, v6]] f[e[v4, v6], e[v6, v3], e[v6, v7]] f[e[v5, a3], e[v3, v5], e[v4, v5]] f[e[v7, a1], e[v7, a2], e[v6, v7]] tr[e[vqi, v1], e[vqi, v2]],
(* top27 *)
f[e[v1, a3], e[v1, v5], e[v2, v1]] f[e[v1, v5], e[v3, v5], e[v6, v5]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[vqi, v3]] f[e[v4, v6], e[v6, v5], e[v6, v7]] f[e[v7, a1], e[v7, a2], e[v6, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top28 *)
f[e[v1, v5], e[v1, v7], e[v2, v1]] f[e[v1, v5], e[v3, v5], e[v5, v6]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[vqi, v3]] f[e[v6, a1], e[v4, v6], e[v5, v6]] f[e[v7, a2], e[v7, a3], e[v1, v7]] tr[e[vqi, v2], e[vqi, v3]],
(* top29 *)
f[e[v1, a3], e[v2, v1], e[v3, v1]] f[e[v2, v1], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v4, v3], e[v4, v6]] f[e[v3, v1], e[v3, v5], e[v4, v3]] f[e[v3, v5], e[v6, v5], e[vqi, v5]] f[e[v4, v6], e[v6, v5], e[v6, v7]] f[e[v7, a1], e[v7, a2], e[v6, v7]] tr[e[vqi, v2], e[vqi, v5]]
};




(* 
The rule of translating edges to momenta. 
{la, lb, lc} are internal loop momenta and {p1, p2, p3} are external momenta.
About convention: 'e[v1,v2]-> p' denotes momentum p with direction from v1 to v2. 
*)
ruleFromEdgeToMom = {
(* top1 *)
{e[vqi, v2] -> la, e[v2, v6] -> lb, e[v3, v5] -> lc, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top2 *)
{e[vqi, v2] -> la, e[v2, v6] -> lb, e[v3, v7] -> lc, e[v5, a3] -> p3, e[v7, a2] -> p2, e[v6, a1] -> p1},
(* top3 *)
{e[vqi, v2] -> la, e[v2, v4] -> lb, e[v4, v6] -> lc, e[v3, a3] -> p3, e[v7, a2] -> p2, e[v6, a1] -> p1},
(* top4 *)
{e[vqi, v3] -> la, e[v3, v5] -> lb, e[v5, v7] -> lc, e[v1, a3] -> p3, e[v7, a2] -> p2, e[v6, a1] -> p1},
(* top5 *)
{e[vqi, v5] -> la, e[v5, v7] -> lb, e[v2, v1] -> lc, e[v1, a3] -> p3, e[v7, a1] -> p1, e[v6, a2] -> p2},
(* top6 *)
{e[vqi, v2] -> la, e[v2, v1] -> lb, e[v1, v4] -> lc, e[v5, a3] -> p3, e[v7, a2] -> p2, e[v4, a1] -> p1},
(* top7 *)
{e[vqi, v3] -> la, e[v3, v6] -> lb, e[v5, v7] -> lc, e[v1, a3] -> p3, e[v7, a2] -> p2, e[v6, a1] -> p1},
(* top8 *)
{e[vqi, v3] -> la, e[v3, v5] -> lb, e[v2, v6] -> lc, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v4, a3] -> p3},
(* top9 *)
{e[vqi, v2] -> la, e[v2, v1] -> lb, e[v5, v6] -> lc, e[v1, a1] -> p1, e[v7, a3] -> p3, e[v6, a2] -> p2},
(* top10 *)
{e[v2, v4] -> la, e[v3, v5] -> lb, e[v4, v7] -> lc, e[v1, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top11 *)
{e[v3, v5] -> lb, e[v5, v7] -> lc, e[vqi, v3] -> la, e[v1, a3] -> p3, e[v7, a1] -> p1, e[v6, a2] -> p2},
(* top12 *)
{e[vqi, v2] -> la, e[v2, v4] -> lb, e[v4, v7] -> lc, e[v3, a3] -> p3, e[v7, a1] -> p1, e[v6, a2] -> p2},
(* top13 *)
{e[v4, v7] -> lc, e[vqi, v2] -> la, e[v2, v4] -> lb, e[v1, a3] -> p3, e[v7, a1] -> p1, e[v6, a2] -> p2},
(* top14 *)
{e[vqi, v1] -> la, e[v1, v3] -> lb, e[v3, v5] -> lc, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top15 *)
{e[vqi, v2] -> la, e[v2, v4] -> lb, e[v4, v6] -> lc, e[v3, a3] -> p3, e[v7, a2] -> p2, e[v6, a1] -> p1},
(* top16 *)
{e[v2, v4] -> la, e[v2, v1] -> lb, e[v6, v7] -> lc, e[v1, a3] -> p3, e[v7, a1] -> p1, e[v4, a2] -> p2},
(* top17 *)
{e[v2, v1] -> lc, e[vqi, v3] -> la, e[v3, v7] -> lb, e[v1, a2] -> p2, e[v7, a3] -> p3, e[v6, a1] -> p1},
(* top18 *)
{e[v2, v6] -> lb, e[v4, v7] -> -lc, e[vqi, v2] -> la, e[v3, a2] -> p2, e[v7, a3] -> p3, e[v6, a1] -> p1},
(* top19 *)
{e[v2, v4] -> lb, e[v4, v6] -> lc, e[vqi, v2] -> la, e[v5, a2] -> p2, e[v7, a3] -> p3, e[v6, a1] -> p1},
(* top20 *)
{e[v2, v4] -> lb, e[v4, v6] -> lc, e[vqi, v2] -> la, e[v1, a2] -> p2, e[v7, a3] -> p3, e[v6, a1] -> p1},
(* top21 *)
{e[v1, v5] -> lc, e[v2, v1] -> lb, e[vqi, v2] -> la, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top22 *)
{e[v2, v4] -> lb, e[v4, v7] -> lc, e[vqi, v2] -> la, e[v3, a3] -> p3, e[v7, a1] -> p1, e[v6, a2] -> p2},
(* top23 *)
{e[vqi, v1] -> la, e[v1, v3] -> lb, e[v3, v5] -> lc, e[v7, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top24 *)
{e[vqi, v2] -> la, e[v2, v6] -> lb, e[v3, v5] -> lc, e[v7, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top25 *)
{e[vqi, v3] -> la, e[v1, v3] -> -lb, e[v1, v5] -> lc, e[v7, a1] -> p1, e[v7, a2] -> p2, e[v6, a3] -> p3},
(* top26 *)
{e[v6, v3] -> -lc, e[vqi, v1] -> la, e[v1, v3] -> lb, e[v5, a3] -> p3, e[v7, a1] -> p1, e[v7, a2] -> p2},
(* top27 *)
{e[vqi, v3] -> la, e[v3, v4] -> lb, e[v4, v6] -> lc, e[v1, a3] -> p3, e[v7, a1] -> p1, e[v7, a2] -> p2},
(* top28 *)
{e[vqi, v3] -> la, e[v3, v4] -> lb, e[v4, v6] -> lc, e[v7, a2] -> p2, e[v7, a3] -> p3, e[v6, a1] -> p1},
(* top29 *)
{e[vqi, v2] -> la, e[v2, v1] -> lb, e[v6, v5] -> -lc, e[v1, a3] -> p3, e[v7, a1] -> p1, e[v7, a2] -> p2}
};




(* 
Propagator convention for all 29 trivalent topologies.
{la, lb, lc} are internal loop momenta and {p1, p2, p3} are external momenta.
*)
propagatorlists = {
(* top1 *)
{la + lc - p1 - p2 - p3, -lb - lc + p1 + p2 + p3, la - lb, lb, lc, -lb + p3, -lc + p1 + p2, lc - p1, -la + p1 + p2 + p3, la},
(* top2 *)
{la + lc - p1 - p2, -lb - lc + p1 + p2, la - lb, lb, la - p1 - p2, lc, -lb + p1, -lc + p2, -la + p1 + p2 + p3, la},
(* top3 *)
{la - p1 - p2, -lb + p1 + p2, la - lb, lb, lb - lc, lc, -lc + p1 + p2, lc - p1, -la + p1 + p2 + p3, la},
(* top4 *)
{-lb + lc, -lb + lc + p3, -la + lb - lc + p1 + p2, la - lb, lb, -lc + p1 + p2, lc, -lc + p2, la, -la + p1 + p2 + p3},
(* top5 *)
{lc, -la - lc + p1 + p2 + p3, -lc + p3, -la + lb, -la + lb - lc + p3, -lb + p1 + p2, lb, -lb + p1, la, -la + p1 + p2 + p3},
(* top6 *)
{lb - lc, lc, lb, la - lb, la - p1 - p2, -la + lb - lc + p1 + p2, lc - p1, la - lb + lc - p1, -la + p1 + p2 + p3, la},
(* top7 *)
{la - p1 - p2, -lb - lc + p1 + p2, -la + lb + lc, la - lb, lb, -lb + p1, -lc + p2, lc, la, -la + p1 + p2 + p3},
(* top8 *)
{-la + lb, -lb - lc + p1 + p2 + p3, -la - lc + p1 + p2 + p3, lc, lb, -lb - lc + p1 + p2, lb - p1, -lb + p1 + p2, la, -la + p1 + p2 + p3},
(* top9 *)
{lb, la - lb, -lb + p1, la + lc - p1 - p2, la - lb + lc - p2, -lc + p2, lc, la - p1 - p2, -la + p1 + p2 + p3, la},
(* top10 *)
{-lb - lc + p2, -lb - lc + p1 + p2, la, lb, -la + lc + p3, la - lc, lc, -lc + p2, -la + lb + lc + p3, la - lb - lc + p1 + p2},
(* top11 *)
{la - p1 - p2, -lb + lc, la - lb, lb, la - lb + lc - p1 - p2, -lc + p1 + p2, lc, -lc + p1, la, -la + p1 + p2 + p3},
(* top12 *)
{la - p1 - p2, -lb + p1 + p2, la - lb, lb, lb - lc, lc, -lb + lc + p2, -lc + p1, -la + p1 + p2 + p3, la},
(* top13 *)
{la - lb - p3, la - lb, lb, -lb + p1 + p2, lb - lc, lc, -lb + lc + p2, -lc + p1, -la + p1 + p2 + p3, la},
(* top14 *)
{la - lb, lb, -lb + p1 + p2 + p3, lb - lc, lc, -lc + p1 + p2 + p3, lc - p1, -lc + p1 + p2, la, -la + p1 + p2 + p3},
(* top15 *)
{-la + lb, -lb + p1 + p2 + p3, lb, -lb + p1 + p2, lb - lc, lc, -lc + p1 + p2, lc - p1, -la + p1 + p2 + p3, la},
(* top16 *)
{lb - p3, lb, la, -lb - lc + p1 + p3, -la + lc + p2, la - p2, -lc + p1, lc, -la - lb + p1 + p2 + p3, la + lb},
(* top17 *)
{lc - p2, lc, -la - lc + p1 + p2 + p3, la - lb, lb, -lb - lc + p1 + p2 + p3, lb + lc - p2 - p3, -lb + p3, la, -la + p1 + p2 + p3},
(* top18 *)
{la + lc - p1, -lb - lc + p1, la - lb, lb, la + lc - p1 - p2, -lb + p1, -lc, lc + p3, -la + p1 + p2 + p3, la},
(* top19 *)
{-la + lb, -lb + p1 + p2 + p3, lb, -lb + lc + p2, -lc + p1 + p3, lb - lc, lc, lc - p1, -la + p1 + p2 + p3, la},
(* top20 *)
{la - lb - p2, la - lb, lb, -lb + p1 + p3, lb - lc, lc, -lc + p1 + p3, lc - p1, -la + p1 + p2 + p3, la},
(* top21 *)
{lb - lc, lc, lb, la - lb, -la + lb - lc + p1 + p2 + p3, -lc + p1 + p2 + p3, lc - p1, -lc + p1 + p2, -la + p1 + p2 + p3, la},
(* top22 *)
{-la + lb, -lb + p1 + p2 + p3, lb, -lb + p1 + p2, lb - lc, lc, -lb + lc + p2, -lc + p1, -la + p1 + p2 + p3, la},
(* top23 *)
{la - lb, lb, -lb + p1 + p2 + p3, lb - lc, lc, -lc + p1 + p2 + p3, lc - p1 - p2, p1 + p2, la, -la + p1 + p2 + p3},
(* top24 *)
{la + lc - p1 - p2 - p3, -lb - lc + p1 + p2 + p3, la - lb, lb, lc, -lb + p3, lc - p1 - p2, p1 + p2, -la + p1 + p2 + p3, la},
(* top25 *)
{-lb, lc, -lb + lc, -la + lb - lc + p1 + p2 + p3, la - lb, -lc + p1 + p2 + p3, lc - p1 - p2, p1 + p2, la, -la + p1 + p2 + p3},
(* top26 *)
{la - lb, lb, -lb + p1 + p2 + p3, lb - lc, -lb + lc + p3, -lc + p1 + p2, -lc, p1 + p2, la, -la + p1 + p2 + p3},
(* top27 *)
{-la + lb - lc + p1 + p2, -la + lb - lc + p1 + p2 + p3, -lb + lc, lb, la - lb, lc, lc - p1 - p2, p1 + p2, la, -la + p1 + p2 + p3},
(* top28 *)
{-la + lb - lc + p1, p2 + p3, -la + lb - lc + p1 + p2 + p3, -lb + lc, lb, la - lb, lc, -lc + p1, la, -la + p1 + p2 + p3},
(* top29 *)
{lb, la - lb, -lb + p3, la + lc - p1 - p2 - p3, la - lb + lc - p1 - p2, -lc + p1 + p2, -lc, p1 + p2, -la + p1 + p2 + p3, la}
};




(* 
CK-dual numerators of 29 topologies. 
Lc[k1,k2]=k1.k2 denotes the Lorentz contraction of two momenta k1 and k2. 
cc[i], i=1,...,24, are the 24 free parameters.
*)
(* Noticed that a permutation of external legs {p1,p2,p3} may receive an extra sign 'Sign(sigma(p1,p2,p3))', see [46] in the paper. *)
numeratorfactors = {
(* top1 *)
(-cc[8] + cc[18])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]^2 + (-2*cc[8] - 5*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (-cc[5] + (4*cc[8])/3 - cc[14] - 2*cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (-cc[5] + (4*cc[8])/3 - 2*cc[18] + (2*cc[19])/3 + (4*cc[24])/3)*Lc[p1, p2]^4 + (-cc[6] + cc[17])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3] + (-cc[22] + cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (16/9 + cc[1] - (2*cc[6])/3 + cc[7]/3 + (2*cc[10])/3 + cc[11] - cc[12] + (2*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] + cc[8] - cc[10] - cc[12] + cc[14] - 2*cc[17] - 2*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-2*cc[1] - cc[3] - cc[7] + cc[8] - cc[11] - cc[13] - 2*cc[14] - 2*cc[16] - 5*cc[22] + cc[23] + 5*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]^2 + (-cc[20] + cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (40/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - cc[8] + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - cc[14]/3 + 2*cc[19] - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-cc[1] + cc[4] + cc[6] - cc[13] - 2*cc[14] + cc[17] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-64/9 + cc[1] - cc[2] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] - (11*cc[10])/3 + cc[12] + 2*cc[13] + (4*cc[14])/3 - 2*cc[15] + cc[19] + (8*cc[20])/3 - 8*cc[21] + (20*cc[22])/3 + (20*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-cc[19] + cc[24])*Lc[la, lc]*Lc[p1, p3]^3 + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[5] + (2*cc[8])/3 - cc[14] + cc[18] - (8*cc[19])/3 - (10*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (-40/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + (5*cc[8])/3 - (5*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (4*cc[14])/3 + cc[19]/3 + (17*cc[20])/3 - 5*cc[21] + (20*cc[22])/3 + (23*cc[23])/3 + (5*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + (7*cc[19])/3 + (17*cc[24])/3)*Lc[p1, p3]^4 + (-2*cc[8] + cc[14])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, la] + (-cc[8] - cc[14] + cc[18] - 5*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (16/9 + cc[1] + cc[6]/3 + cc[7]/3 + (2*cc[10])/3 - cc[12] + (2*cc[14])/3 + cc[16] - cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, la] + (-32/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - cc[8] - cc[9] + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (2*cc[8] - cc[14])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lc] + (cc[5] - (4*cc[8])/3 + cc[14] + 2*cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (8/9 + cc[1] + cc[3] - cc[6]/3 + (2*cc[7])/3 - cc[8] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (7*cc[14])/3 + 2*cc[16] + cc[19] - cc[20]/3 + cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lc] + (32/9 - cc[1] + cc[2] - cc[6]/3 - (4*cc[7])/3 + cc[9] + (7*cc[10])/3 + cc[11] + cc[12] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (11*cc[20])/3 + 4*cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (-cc[7] + cc[9] + cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, p3]^3*Lc[p2, lc] + (cc[8] - cc[18])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lc] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc] + (cc[7] - cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lc] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3] + (cc[22] - cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (32/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-8/9 - cc[1] - cc[3] + cc[6]/3 - (2*cc[7])/3 + cc[8] - cc[10]/3 - cc[11] - cc[12] - cc[13] - (7*cc[14])/3 - 2*cc[16] - cc[19] + cc[20]/3 - cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-32/9 + 2*cc[1] - cc[4] + (4*cc[6])/3 + (7*cc[7])/3 + 2*cc[8] - (4*cc[10])/3 + cc[11] - cc[12] + cc[13] + (11*cc[14])/3 - 2*cc[17] - 2*cc[18] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (19*cc[22])/3 + cc[23]/3 + 9*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3] + (68/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 2*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-76/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-24 - cc[6] - cc[7] - cc[8] - 2*cc[9] - 2*cc[10] - cc[11] - cc[12] - 2*cc[13] + cc[14] - cc[16] + 3*cc[19] - 12*cc[20] - 4*cc[21] - 7*cc[22] - 7*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-cc[20] + cc[22])*Lc[la, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-88/9 + cc[1] + cc[3] - cc[6]/3 + (2*cc[7])/3 - cc[9] - (2*cc[10])/3 - cc[11] - cc[12] + cc[14]/3 + cc[16] - 2*cc[19] - (16*cc[20])/3 - 2*cc[21] - (10*cc[22])/3 - (10*cc[23])/3 - 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-140/9 - cc[1] + cc[2] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (14*cc[20])/3 + cc[21] - (23*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - cc[1] - cc[7] + (2*cc[8])/3 + cc[10] - cc[13] + (7*cc[19])/3 - cc[20] + 3*cc[21] - cc[22] - 2*cc[23] + (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (8/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[17] - 2*cc[19] - cc[20]/3 + cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-4/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] - cc[8] + cc[10] + cc[12] - cc[14] + 2*cc[17] + 2*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (76/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (136/9 + cc[1] - cc[2] + (4*cc[6])/3 + (4*cc[7])/3 + 2*cc[8] + 2*cc[9] - cc[10]/3 + 2*cc[11] + cc[12] + 2*cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (31*cc[20])/3 - cc[21] + (37*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (cc[6] - cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (-cc[7] + cc[15])*Lc[p1, la]*Lc[p1, lc]*Lc[p2, p3]^2 + (cc[20] - cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (56/9 + cc[1] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] + cc[12] + cc[13] + (7*cc[14])/3 + 4*cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + 8*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-32/9 + cc[1] - cc[2] + cc[6]/3 + (4*cc[7])/3 - cc[9] - (7*cc[10])/3 - cc[11] - cc[12] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (11*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/9 - cc[1] + cc[4] + (2*cc[6])/3 - cc[7]/3 + cc[10]/3 - cc[13] - (5*cc[14])/3 + cc[17] + cc[18] - 2*cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (cc[20] - cc[22])*Lc[la, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[1] + cc[8] + cc[12] + 3*cc[19] + 4*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-136/9 - cc[1] + cc[2] - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] - 2*cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-20/3 + cc[1] + cc[3] - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - 2*cc[11] - 2*cc[12] - cc[13] - cc[14] + cc[16] - 6*cc[19] - 7*cc[20] + 2*cc[21] - 9*cc[22] - 10*cc[23] - 12*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p2, la]*Lc[p2, p3]^2 + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] + cc[13] + (7*cc[14])/3 + cc[18] + 4*cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[1] + cc[8] + cc[12] + 3*cc[19] + 4*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[1] - cc[4] - cc[6] + cc[13] + 2*cc[14] - cc[17] - cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (88/9 - cc[1] - cc[3] + cc[6]/3 - (2*cc[7])/3 + cc[9] + (2*cc[10])/3 + cc[11] + cc[12] - cc[14]/3 - cc[16] + 2*cc[19] + (16*cc[20])/3 + 2*cc[21] + (10*cc[22])/3 + (10*cc[23])/3 + 4*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[19] - cc[24])*Lc[la, lc]*Lc[p2, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (cc[7] - cc[9] - cc[14] - 4*cc[19] - 5*cc[24])*Lc[p1, lc]*Lc[p2, p3]^3 + (16/9 - cc[1] + cc[5] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[13] - (10*cc[14])/3 + cc[18] - 5*cc[19] - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (8*cc[23])/3 - 11*cc[24])*Lc[p1, p2]*Lc[p2, p3]^3 + (cc[1] - (5*cc[8])/3 - cc[12] - cc[14] - (10*cc[19])/3 - 4*cc[23] - (38*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] - (2*cc[8])/3 + cc[14] - cc[18] + (8*cc[19])/3 + (10*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - cc[14] - cc[19]/3 - (20*cc[24])/3)*Lc[p2, p3]^4 + (-cc[7] - cc[8] + cc[12])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] - cc[8] + cc[12] - cc[14] - 5*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (88/9 + cc[1] + (4*cc[6])/3 + (4*cc[7])/3 + cc[8] + cc[9] + (5*cc[10])/3 + cc[11] + cc[13] + (2*cc[14])/3 - cc[19] + (19*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, la] + (-32/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - cc[8] + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - cc[14]/3 + 2*cc[19] - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] + (cc[7] + cc[8] - cc[12])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, la] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, la] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (-40/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-28/3 + cc[7] + cc[8] + cc[9] - cc[10] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p2, p3]^2*Lc[p3, la] + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 - (2*cc[10])/3 + cc[11] + cc[13] + (10*cc[14])/3 + 4*cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[1] + cc[8] + cc[12] + 3*cc[19] + 4*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, la] + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 5*cc[22] - 7*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lc] + (8/3 - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[14] - 3*cc[19] - 5*cc[20] + 3*cc[21] - 6*cc[22] - 7*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (-cc[8] - cc[14] - 2*cc[19] - 7*cc[24])*Lc[p1, p3]^3*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 5*cc[22] + 7*cc[23])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] + cc[20] - cc[22] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + 2*cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[14] + 3*cc[19] + 5*cc[20] - 3*cc[21] + 6*cc[22] + 7*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] - cc[20] + cc[22] + 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[8] + cc[14] + 2*cc[19] + 7*cc[24])*Lc[p2, p3]^3*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lc],
(* top2 *)
(cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]^2*Lc[p1, p2]^2 - cc[19]*Lc[la, la]*Lc[p1, p2]^3 + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, p2]^4 - cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - cc[1] + (2*cc[6])/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[13] - (5*cc[14])/3 - 2*cc[19] - (13*cc[20])/3 + cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (64/9 + cc[1] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[13] + (5*cc[14])/3 + 2*cc[19] + (13*cc[20])/3 - cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] - cc[8]*Lc[p1, la]^2*Lc[p1, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (2*cc[10])/3 + cc[11] + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 - cc[1] + cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (8*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 - cc[24]*Lc[la, la]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[3] - (2*cc[8])/3 + cc[16] - cc[19]/3 - (8*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[5] + cc[18])*Lc[p1, p3]^4 + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-136/9 - cc[1] - (4*cc[6])/3 - (7*cc[7])/3 - 2*cc[8] - cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + (-16/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] + cc[10]/3 + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((2*cc[8])/3 + cc[12] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 - cc[7]*Lc[p1, p3]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-80/9 + cc[1] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] - cc[9] - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - cc[19] - (29*cc[20])/3 - cc[21] - (14*cc[22])/3 - (29*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[12] - (2*cc[14])/3 + cc[19] + (11*cc[20])/3 + cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (44/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[12] + cc[13] - cc[15] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] - cc[23]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] - cc[1]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[1] + cc[3] + cc[14])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[4] + cc[5] + cc[17] + 2*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/9 + cc[1] + (4*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] + (2*cc[14])/3 - cc[19] - (11*cc[20])/3 - cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-cc[1] + cc[12] - cc[14])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] - cc[6]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] - cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 + cc[7]/3 + (5*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[2] - cc[6]/3 + (2*cc[7])/3 - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 - 2*cc[15] + cc[19] - cc[20]/3 - 2*cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 - cc[23]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[1] - cc[3] - cc[7] + cc[10] - cc[13] - 2*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[17] - cc[18])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 - cc[8]*Lc[p2, la]^2*Lc[p2, p3]^2 - cc[24]*Lc[la, la]*Lc[p2, p3]^3 + (cc[8]/3 + cc[12] - cc[14] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[3] - cc[8]/3 - cc[12] - 2*cc[16] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-cc[4] - cc[5] - 2*cc[17] - 4*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] - 2*cc[18])*Lc[p2, p3]^4 - cc[9]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + cc[9]*Lc[p1, p2]^3*Lc[p3, la] - cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] - cc[2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] - cc[14]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] - cc[3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] - cc[5]*Lc[p1, p3]^3*Lc[p3, la] - cc[9]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] - cc[12]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (cc[13] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] - cc[4]*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] - cc[11]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[12]*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] - cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[5] + 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la] - cc[15]*Lc[p1, p2]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 - cc[18]*Lc[p1, p3]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 - cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 - cc[18]*Lc[p2, p3]^2*Lc[p3, la]^2,
(* top3 *)
(-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-32/9 + 2*cc[1] - 2*cc[2] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (7*cc[10])/3 + 2*cc[13] + (8*cc[14])/3 - 3*cc[15] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (-2*cc[3] + cc[8]/3 - cc[12] - 3*cc[16] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (-2*cc[5] - 3*cc[18])*Lc[p1, p3]^4 + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - 2*cc[1] - 2*cc[3] - cc[7] + cc[10] - cc[13] - 3*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-2*cc[4] - 2*cc[5] - 3*cc[17] - 6*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] + 2*cc[2] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (7*cc[10])/3 - 2*cc[13] - (8*cc[14])/3 + 3*cc[15] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] + 2*cc[3] + cc[7] - cc[10] + cc[13] + 3*cc[14] + 3*cc[16] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (2*cc[3] - cc[8]/3 + cc[12] + 3*cc[16] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (2*cc[4] + 2*cc[5] + 3*cc[17] + 6*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (2*cc[5] + 3*cc[18])*Lc[p2, p3]^4 + (2*cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (2*cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (2*cc[5] + 3*cc[18])*Lc[p1, p3]^3*Lc[p3, la] + (-2*cc[2] - cc[10] - cc[11] - 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (2*cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-2*cc[3] - cc[12] - cc[14] - 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[4] - 3*cc[17] - 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[5] - 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la],
(* top4 *)
(cc[8] - cc[18])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]^2 + (-cc[8] - cc[14] + cc[18] - 5*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (-cc[5] - (5*cc[8])/3 - cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (cc[5] + (5*cc[8])/3 + cc[14] + cc[18] - (2*cc[19])/3 + (26*cc[24])/3)*Lc[p1, p2]^4 + (cc[6] - cc[17])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3] + (cc[22] - cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/9 + cc[1] - (2*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] + (2*cc[14])/3 + cc[17] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[22] - cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[1] - cc[4] - cc[6] - cc[8] + cc[13] + cc[14] - cc[17] - cc[18] + cc[20] - cc[22])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - 2*cc[1] + cc[4] + (2*cc[6])/3 - cc[7]/3 + cc[8] + cc[10]/3 + cc[12] - cc[13] - (2*cc[14])/3 + cc[17] + cc[18] + cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 + (11*cc[23])/3 + 7*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]^2 + (cc[20] - cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + (2*cc[10])/3 - cc[13] - cc[14]/3 + cc[18] + 2*cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] + cc[10] + cc[12] + 2*cc[17] + 2*cc[18] + 3*cc[19] - 2*cc[20] + 3*cc[21] + 2*cc[23] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-32/9 + cc[1] - cc[4] + cc[6]/3 + (4*cc[7])/3 - (4*cc[10])/3 + cc[13] + (2*cc[14])/3 - 2*cc[17] - 2*cc[18] - cc[19] + (4*cc[20])/3 - 4*cc[21] - (2*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (cc[19] - cc[24])*Lc[la, lc]*Lc[p1, p3]^3 + (cc[8]/3 - cc[19]/3 + (4*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[19] - cc[24])*Lc[p1, lb]*Lc[p1, p3]^3 + (cc[5] - cc[8]/3 + 2*cc[14] + 2*cc[18] + (4*cc[19])/3 + (32*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (-16/9 + cc[1] - cc[5] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 + cc[13] - (2*cc[14])/3 - 2*cc[18] - cc[19] - cc[20]/3 - 2*cc[21] + (2*cc[22])/3 + (5*cc[23])/3 - 9*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (-cc[8]/3 - (2*cc[19])/3 - cc[24]/3)*Lc[p1, p3]^4 + (2*cc[8] - cc[14])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, la] + (-2*cc[8] - 5*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (16/9 + cc[1] - (2*cc[6])/3 + cc[7]/3 + (2*cc[10])/3 - cc[12] + cc[13] + (2*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] + cc[22]/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, la] + (16/9 - cc[1] + cc[6]/3 - (5*cc[7])/3 + (2*cc[10])/3 + cc[12] - cc[13] - cc[14]/3 + 2*cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (cc[8]/3 - cc[19]/3 + (4*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (8 + cc[22] - cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (8 + cc[20] - cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (cc[19] - cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (-2*cc[8] + cc[14])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lc] + (cc[5] + (5*cc[8])/3 + cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (-112/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 + cc[16] + cc[19] - cc[20]/3 - 5*cc[21] + (8*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lc] + (-160/9 - cc[1] + cc[2] - cc[6]/3 - cc[7]/3 - cc[8] - cc[9] - (2*cc[10])/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (13*cc[20])/3 - 2*cc[21] - (22*cc[22])/3 - cc[23]/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (cc[7] - cc[9] - cc[14] - 4*cc[19] - 5*cc[24])*Lc[p1, p3]^3*Lc[p2, lc] + (-cc[8] + cc[18])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lc] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc] + (-cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lc] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (32/9 - cc[1] - cc[6]/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (16*cc[22])/3 - (7*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-8 - cc[22] + cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (112/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - 2*cc[8] + (5*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[16] - cc[19] + cc[20]/3 + 5*cc[21] - (8*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-16/3 + 2*cc[1] + cc[3] + cc[6] + 3*cc[7] + 3*cc[8] - 2*cc[10] + cc[11] + 2*cc[13] + 4*cc[14] + cc[16] + 3*cc[19] - 6*cc[21] + 9*cc[22] + 5*cc[23] + 11*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3] + (20/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - 8*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (76/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - 2*cc[9] - 2*cc[10] - cc[11] - cc[12] - 2*cc[13] + cc[14] - cc[16] + 3*cc[19] - 12*cc[20] - 4*cc[21] - 7*cc[22] - 7*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[la, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] + cc[8] - cc[10] + cc[13] + 2*cc[14] + 3*cc[19] - 3*cc[21] + 2*cc[22] + 2*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-16/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] + cc[9] - (2*cc[10])/3 + 2*cc[11] + 2*cc[12] + 2*cc[13] + (10*cc[14])/3 + 2*cc[16] + 4*cc[19] + (14*cc[20])/3 - 2*cc[21] + (32*cc[22])/3 + (26*cc[23])/3 + 8*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (12 - cc[1] - cc[3] - cc[6] - 2*cc[7] - 2*cc[8] - cc[9] + 2*cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 4*cc[14] - 2*cc[16] - 6*cc[19] - 6*cc[20] + 5*cc[21] - 11*cc[22] - 9*cc[23] - 12*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - cc[1] - cc[7] - (4*cc[8])/3 + cc[10] - cc[13] - 2*cc[14] - (11*cc[19])/3 - cc[20] + 3*cc[21] - cc[22] - 2*cc[23] - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (32/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[13] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (16*cc[22])/3 - (7*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (44/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 2*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] + cc[8] - cc[10] + cc[13] + 2*cc[14] + 3*cc[19] - 3*cc[21] + 2*cc[22] + 2*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + 8*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (-cc[1] + cc[4] + cc[6] + cc[8] - cc[13] - cc[14] + cc[17] + cc[18] - cc[20] + cc[22])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-76/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-8/9 + cc[1] - cc[2] - (2*cc[6])/3 + cc[7]/3 - cc[8] - 2*cc[9] - (4*cc[10])/3 - 2*cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (29*cc[20])/3 - cc[21] - (11*cc[22])/3 - (32*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (-cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (cc[7] - cc[15])*Lc[p1, la]*Lc[p1, lc]*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/9 + cc[1] - cc[6]/3 - cc[7]/3 - cc[9] + cc[10]/3 - cc[12] + (4*cc[14])/3 + cc[15] + cc[19] - (13*cc[20])/3 + cc[21] + (2*cc[22])/3 - (13*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-8 - cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (160/9 + cc[1] - cc[2] + cc[6]/3 + cc[7]/3 + cc[8] + cc[9] + (2*cc[10])/3 + cc[11] + cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (13*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + cc[23]/3 + 4*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (-32/9 - cc[1] + cc[2] + cc[6]/3 + cc[7]/3 - (4*cc[10])/3 + cc[12] - (4*cc[14])/3 + cc[15] - cc[19] + (4*cc[20])/3 - 4*cc[21] - (5*cc[22])/3 + (13*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[la, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[1] + cc[12] - cc[14] + cc[20] - cc[22] + 4*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/9 - cc[1] + cc[2] + (2*cc[6])/3 - cc[7]/3 + cc[8] + 2*cc[9] + (4*cc[10])/3 + 2*cc[11] + 2*cc[12] + cc[13] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (29*cc[20])/3 + cc[21] + (11*cc[22])/3 + (32*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (140/9 + cc[1] - cc[2] - cc[6]/3 - cc[7]/3 - cc[8] - cc[9] - (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - cc[13] + cc[14]/3 - 2*cc[15] - 2*cc[19] - (13*cc[20])/3 - (13*cc[22])/3 - (34*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p2, la]*Lc[p2, p3]^2 + (8/9 + cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[12] + (7*cc[14])/3 + 4*cc[19] - (13*cc[20])/3 + cc[21] + (2*cc[22])/3 - (13*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[1] + cc[12] - cc[14] + cc[20] - cc[22] + 4*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] - cc[10] - cc[12] - 2*cc[17] - 2*cc[18] - 3*cc[19] + 2*cc[20] - 3*cc[21] - 2*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (16/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (10*cc[14])/3 - 2*cc[16] - 4*cc[19] - (14*cc[20])/3 + 2*cc[21] - (32*cc[22])/3 - (26*cc[23])/3 - 8*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[19] + cc[24])*Lc[la, lc]*Lc[p2, p3]^3 + (-cc[8]/3 - (5*cc[19])/3 - cc[24]/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (-cc[7] + cc[9] + cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, lc]*Lc[p2, p3]^3 + (64/9 - cc[1] + cc[6]/3 + cc[7]/3 + cc[8]/3 - cc[10]/3 + cc[12] - (7*cc[14])/3 - (7*cc[19])/3 + (16*cc[20])/3 - cc[21] - (2*cc[22])/3 + (10*cc[23])/3 - (23*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (cc[1] + cc[8]/3 - cc[12] + cc[14] + (8*cc[19])/3 - 4*cc[23] - (2*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (-cc[8]/3 - (5*cc[19])/3 - cc[24]/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[p2, lb]*Lc[p2, p3]^3 + (-cc[5] + cc[8]/3 - 2*cc[14] - 2*cc[18] - (4*cc[19])/3 - (32*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + (cc[8]/3 + (8*cc[19])/3 - (2*cc[24])/3)*Lc[p2, p3]^4 + (cc[7] + cc[8] - cc[12])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] - cc[8] + cc[12] - cc[14] - 5*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (16/9 + cc[1] - (2*cc[6])/3 + cc[7]/3 + (2*cc[10])/3 - cc[12] + cc[13] + (2*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, la] + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[13] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] - (2*cc[22])/3 - (5*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (cc[8]/3 + (2*cc[19])/3 + cc[24]/3)*Lc[p1, p3]^3*Lc[p3, la] + (-cc[7] - cc[8] + cc[12])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, la] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (32/9 - cc[1] + (2*cc[6])/3 - cc[7]/3 + cc[9] + (7*cc[10])/3 + cc[12] - (5*cc[14])/3 - 2*cc[19] + (17*cc[20])/3 + 4*cc[21] - cc[22]/3 + (14*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-28/3 + cc[7] + cc[8] + cc[9] - cc[10] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[1] + cc[7] + cc[8] - cc[10] + cc[13] + 2*cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p2, p3]^2*Lc[p3, la] + (-64/9 + cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[12] + (7*cc[14])/3 + 4*cc[19] - (16*cc[20])/3 + cc[21] + (2*cc[22])/3 - (10*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[1] + cc[12] - cc[14] + 4*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[8]/3 - (8*cc[19])/3 + (2*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + (-56/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lb] + (56/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lb] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (104/9 + 2*cc[1] - 2*cc[2] + (5*cc[6])/3 + (8*cc[7])/3 + 2*cc[8] + cc[9] - (8*cc[10])/3 + cc[11] + 2*cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (20*cc[20])/3 - 5*cc[21] + (41*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lc] + (80/9 - 2*cc[1] - 2*cc[3] + (2*cc[6])/3 - (4*cc[7])/3 + cc[8] + cc[9] + cc[10]/3 - cc[13] - (8*cc[14])/3 - 3*cc[16] + cc[19] + (17*cc[20])/3 + cc[21] - (4*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (-2*cc[5] + (2*cc[8])/3 - 3*cc[18] + (10*cc[19])/3 - cc[24]/3)*Lc[p1, p3]^3*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (-104/9 - 2*cc[1] + 2*cc[2] - (5*cc[6])/3 - (8*cc[7])/3 - 2*cc[8] - cc[9] + (8*cc[10])/3 - cc[11] - 2*cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (20*cc[20])/3 + 5*cc[21] - (41*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] + cc[8] - cc[10] - cc[12] + cc[13] + 3*cc[14] - 3*cc[17] - 3*cc[18] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lc] + (-80/9 + 2*cc[1] + 2*cc[3] - (2*cc[6])/3 + (4*cc[7])/3 - cc[8] - cc[9] - cc[10]/3 + cc[13] + (8*cc[14])/3 + 3*cc[16] - cc[19] - (17*cc[20])/3 - cc[21] + (4*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] - cc[8] + cc[10] + cc[12] - cc[13] - 3*cc[14] + 3*cc[17] + 3*cc[18] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[5] - (2*cc[8])/3 + 3*cc[18] - (10*cc[19])/3 + cc[24]/3)*Lc[p2, p3]^3*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lc],
(* top5 *)
(cc[8] - cc[18])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]^2 + (2*cc[8] + 5*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (-cc[5] - (5*cc[8])/3 - cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, lb]*Lc[p1, p2]^3 + (-cc[5] - (5*cc[8])/3 - cc[14] - cc[18] + (2*cc[19])/3 - (26*cc[24])/3)*Lc[p1, p2]^4 + (cc[6] - cc[17])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3] + (cc[22] - cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-16/9 - cc[1] + (2*cc[6])/3 - cc[7]/3 - (2*cc[10])/3 - cc[11] + cc[12] - (2*cc[14])/3 + cc[19] - cc[20]/3 - 2*cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[1] - cc[4] - cc[6] - cc[8] + cc[13] + cc[14] - cc[17] - cc[18] + cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (32/9 - cc[3] - cc[6]/3 - (4*cc[7])/3 - 2*cc[8] + (4*cc[10])/3 - cc[12] - cc[13] - (5*cc[14])/3 - cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (7*cc[22])/3 - (19*cc[23])/3 - 9*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]^2 + (cc[20] - cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-40/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] - (5*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + cc[14]/3 - 2*cc[19] + (17*cc[20])/3 - 5*cc[21] + (20*cc[22])/3 + (23*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] + cc[10] + cc[12] + 2*cc[17] + 2*cc[18] + 3*cc[19] - cc[20] + 3*cc[21] + cc[23] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/3 + cc[1] - cc[2] - cc[7] + 2*cc[10] - 2*cc[12] - cc[13] + cc[14] - cc[15] - 2*cc[20] + 6*cc[21] + 2*cc[22] - 10*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (cc[19] - cc[24])*Lc[la, lb]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + (7*cc[19])/3 + (17*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[5] - cc[8]/3 + 2*cc[14] + 2*cc[18] + (7*cc[19])/3 + (29*cc[24])/3)*Lc[p1, lb]*Lc[p1, p3]^3 + (-32/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - (5*cc[8])/3 + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (4*cc[14])/3 - cc[19]/3 - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 - (5*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p3]^4 + (2*cc[8] - cc[14])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, la] + (cc[8] + cc[14] - cc[18] + 5*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-16/9 - cc[1] - cc[6]/3 - cc[7]/3 - (2*cc[10])/3 + cc[12] - (2*cc[14])/3 - cc[16] + cc[19] - cc[20]/3 - 2*cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, la] + (32/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] + cc[9] - (5*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (4*cc[14])/3 - cc[15] + cc[19] + (17*cc[20])/3 - 5*cc[21] + (20*cc[22])/3 + (23*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((2*cc[8])/3 + cc[14] + (7*cc[19])/3 + (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (-2*cc[8] + cc[14])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lb] + (cc[5] + (5*cc[8])/3 + cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lb] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] + (-40/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 + cc[16] + cc[19] - cc[20]/3 - 5*cc[21] + (11*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lb] + (-88/9 - cc[1] + cc[2] - cc[6]/3 - cc[7]/3 - cc[8] - cc[9] - (2*cc[10])/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (10*cc[20])/3 - 2*cc[21] - (22*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (-cc[8] + cc[18])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lb] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb] + (-cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lb] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-32/9 + cc[1] + (4*cc[6])/3 + (4*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + (5*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (40/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - 2*cc[8] + (5*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[16] - cc[19] + cc[20]/3 + 5*cc[21] - (11*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 - cc[4] - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] + cc[10]/3 - cc[11] - (5*cc[14])/3 - cc[17] - cc[18] - 2*cc[19] + (2*cc[20])/3 + cc[21] - (19*cc[22])/3 - (7*cc[23])/3 - 9*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3] + (-68/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] + 2*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (52/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + 2*cc[9] + 2*cc[10] + cc[11] + cc[12] + 2*cc[13] - cc[14] + cc[16] - 3*cc[19] + 12*cc[20] + 4*cc[21] + 7*cc[22] + 7*cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[la, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - cc[1] - cc[7] + cc[10] - cc[13] - cc[14] - cc[20] + 3*cc[21] - cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-16/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] + cc[9] - (2*cc[10])/3 + 2*cc[11] + 2*cc[12] + 2*cc[13] + (10*cc[14])/3 + 2*cc[16] + 4*cc[19] + (17*cc[20])/3 - 2*cc[21] + (29*cc[22])/3 + (26*cc[23])/3 + 8*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-44/3 - cc[1] + cc[2] - cc[7] + cc[9] + cc[10] + cc[11] + cc[12] - cc[14] + 2*cc[15] + 4*cc[20] + cc[21] - cc[22] + 5*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] - (2*cc[8])/3 - cc[10] + cc[13] - (7*cc[19])/3 + cc[20] - 3*cc[21] + cc[22] + 2*cc[23] - (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/9 + cc[1] + (4*cc[6])/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[13] + (5*cc[14])/3 - cc[17] + 2*cc[19] + cc[20]/3 - cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (4/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] + 2*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (8/3 - cc[1] - cc[7] + cc[10] - cc[13] - cc[14] - cc[20] + 3*cc[21] - cc[22] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] + (-cc[1] + cc[4] + cc[6] + cc[8] - cc[13] - cc[14] + cc[17] + cc[18] - cc[20] + cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-52/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-8/9 + cc[1] - cc[2] - (2*cc[6])/3 + cc[7]/3 - cc[8] - 2*cc[9] - (4*cc[10])/3 - 2*cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (26*cc[20])/3 - cc[21] - (14*cc[22])/3 - (32*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (-cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (cc[7] - cc[15])*Lc[p1, la]*Lc[p1, lb]*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (-56/9 - cc[1] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] - (7*cc[14])/3 - 4*cc[19] - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (8*cc[23])/3 - 8*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (88/9 + cc[1] - cc[2] + cc[6]/3 + cc[7]/3 + cc[8] + cc[9] + (2*cc[10])/3 + cc[11] + cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (10*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[4] - (2*cc[6])/3 - (2*cc[7])/3 + (2*cc[10])/3 + cc[12] - cc[14]/3 + 2*cc[17] + 2*cc[18] + 2*cc[19] - (2*cc[20])/3 + 2*cc[21] + cc[22]/3 + (7*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (cc[1] - cc[8] - cc[12] - 3*cc[19] - 4*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/9 - cc[1] + cc[2] + (2*cc[6])/3 - cc[7]/3 + cc[8] + 2*cc[9] + (4*cc[10])/3 + 2*cc[11] + 2*cc[12] + cc[13] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (26*cc[20])/3 + cc[21] + (14*cc[22])/3 + (32*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-116/9 + cc[1] + cc[3] + (4*cc[6])/3 + (10*cc[7])/3 + 3*cc[8] + cc[9] - (7*cc[10])/3 + 3*cc[11] + 3*cc[12] + 3*cc[13] + (14*cc[14])/3 + 2*cc[16] + 8*cc[19] + (19*cc[20])/3 - 6*cc[21] + (49*cc[22])/3 + (46*cc[23])/3 + 16*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p2, la]*Lc[p2, p3]^2 + (16/9 - cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[13] - (7*cc[14])/3 - cc[18] - 4*cc[19] - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (8*cc[23])/3 - 8*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[1] - cc[8] - cc[12] - 3*cc[19] - 4*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] - cc[10] - cc[12] - 2*cc[17] - 2*cc[18] - 3*cc[19] + cc[20] - 3*cc[21] - cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (16/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (10*cc[14])/3 - 2*cc[16] - 4*cc[19] - (17*cc[20])/3 + 2*cc[21] - (29*cc[22])/3 - (26*cc[23])/3 - 8*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[19] + cc[24])*Lc[la, lb]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - cc[14] - cc[19]/3 - (20*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (-16/9 + cc[1] + cc[5] + (2*cc[6])/3 + (5*cc[7])/3 + (4*cc[8])/3 - (2*cc[10])/3 + cc[11] + cc[13] + (13*cc[14])/3 + 2*cc[18] + (11*cc[19])/3 + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + (55*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-cc[1] + (5*cc[8])/3 + cc[12] + cc[14] + (10*cc[19])/3 + 4*cc[23] + (38*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - cc[14] - cc[19]/3 - (20*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] + cc[8]/3 - 2*cc[14] - 2*cc[18] - (7*cc[19])/3 - (29*cc[24])/3)*Lc[p2, lb]*Lc[p2, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p2, p3]^4 + (cc[7] + cc[8] - cc[12])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, la] + (cc[7] + cc[8] - cc[12] + cc[14] + 5*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (-88/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] - cc[9] - (5*cc[10])/3 - cc[11] - cc[13] - (2*cc[14])/3 + cc[19] - (19*cc[20])/3 - 2*cc[21] - (22*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, la] + (32/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] - (5*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + cc[14]/3 - 2*cc[19] + (17*cc[20])/3 - 5*cc[21] + (20*cc[22])/3 + (23*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + ((2*cc[8])/3 + cc[14] + (7*cc[19])/3 + (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] + (-cc[7] - cc[8] + cc[12])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, la] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (40/9 + cc[1] + (4*cc[6])/3 + (4*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + (5*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (28/3 - cc[7] - cc[8] - cc[9] + cc[10] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] + 2*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[1] - cc[7] + cc[10] - cc[13] - cc[14] - cc[20] + 3*cc[21] - cc[22] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, la] + (16/9 - cc[1] - (2*cc[6])/3 - (5*cc[7])/3 + (2*cc[10])/3 - cc[11] - cc[13] - (10*cc[14])/3 - 4*cc[19] - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (8*cc[23])/3 - 8*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (cc[1] - cc[8] - cc[12] - 3*cc[19] - 4*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, la] + ((-2*cc[8])/3 - cc[14] - cc[19]/3 - (20*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + 2*cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[14] + 3*cc[19] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^3*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[14] - 3*cc[19] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, p3]^3*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lb],
(* top6 *)
(cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]^2*Lc[p1, p2]^2 - cc[19]*Lc[la, la]*Lc[p1, p2]^3 + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, p2]^4 - cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - cc[1] + (2*cc[6])/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[13] - (5*cc[14])/3 - 2*cc[19] - (13*cc[20])/3 + cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (64/9 + cc[1] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[13] + (5*cc[14])/3 + 2*cc[19] + (13*cc[20])/3 - cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] - cc[8]*Lc[p1, la]^2*Lc[p1, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (2*cc[10])/3 + cc[11] + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 - cc[1] + cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (8*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 - cc[24]*Lc[la, la]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[3] - (2*cc[8])/3 + cc[16] - cc[19]/3 - (8*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[5] + cc[18])*Lc[p1, p3]^4 + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-136/9 - cc[1] - (4*cc[6])/3 - (7*cc[7])/3 - 2*cc[8] - cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + (-16/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] + cc[10]/3 + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((2*cc[8])/3 + cc[12] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 - cc[7]*Lc[p1, p3]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-80/9 + cc[1] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] - cc[9] - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - cc[19] - (29*cc[20])/3 - cc[21] - (14*cc[22])/3 - (29*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[12] - (2*cc[14])/3 + cc[19] + (11*cc[20])/3 + cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (44/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[12] + cc[13] - cc[15] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] - cc[23]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] - cc[1]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[1] + cc[3] + cc[14])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[4] + cc[5] + cc[17] + 2*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/9 + cc[1] + (4*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] + (2*cc[14])/3 - cc[19] - (11*cc[20])/3 - cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-cc[1] + cc[12] - cc[14])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] - cc[6]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] - cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 + cc[7]/3 + (5*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[2] - cc[6]/3 + (2*cc[7])/3 - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 - 2*cc[15] + cc[19] - cc[20]/3 - 2*cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 - cc[23]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[1] - cc[3] - cc[7] + cc[10] - cc[13] - 2*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[17] - cc[18])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 - cc[8]*Lc[p2, la]^2*Lc[p2, p3]^2 - cc[24]*Lc[la, la]*Lc[p2, p3]^3 + (cc[8]/3 + cc[12] - cc[14] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[3] - cc[8]/3 - cc[12] - 2*cc[16] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-cc[4] - cc[5] - 2*cc[17] - 4*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] - 2*cc[18])*Lc[p2, p3]^4 - cc[9]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + cc[9]*Lc[p1, p2]^3*Lc[p3, la] - cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] - cc[2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] - cc[14]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] - cc[3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] - cc[5]*Lc[p1, p3]^3*Lc[p3, la] - cc[9]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] - cc[12]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (cc[13] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] - cc[4]*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] - cc[11]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[12]*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] - cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[5] + 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la] - cc[15]*Lc[p1, p2]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 - cc[18]*Lc[p1, p3]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 - cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 - cc[18]*Lc[p2, p3]^2*Lc[p3, la]^2,
(* top7 *)
(cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]^2*Lc[p1, p2]^2 - cc[19]*Lc[la, la]*Lc[p1, p2]^3 + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, p2]^4 - cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - cc[1] + (2*cc[6])/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[13] - (5*cc[14])/3 - 2*cc[19] - (13*cc[20])/3 + cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (64/9 + cc[1] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[13] + (5*cc[14])/3 + 2*cc[19] + (13*cc[20])/3 - cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] - cc[8]*Lc[p1, la]^2*Lc[p1, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (2*cc[10])/3 + cc[11] + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 - cc[1] + cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (8*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 - cc[24]*Lc[la, la]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[3] - (2*cc[8])/3 + cc[16] - cc[19]/3 - (8*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[5] + cc[18])*Lc[p1, p3]^4 + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-136/9 - cc[1] - (4*cc[6])/3 - (7*cc[7])/3 - 2*cc[8] - cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + (-16/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] + cc[10]/3 + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((2*cc[8])/3 + cc[12] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 - cc[7]*Lc[p1, p3]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-80/9 + cc[1] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] - cc[9] - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - cc[19] - (29*cc[20])/3 - cc[21] - (14*cc[22])/3 - (29*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[12] - (2*cc[14])/3 + cc[19] + (11*cc[20])/3 + cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (44/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[12] + cc[13] - cc[15] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] - cc[23]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] - cc[1]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[1] + cc[3] + cc[14])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[4] + cc[5] + cc[17] + 2*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/9 + cc[1] + (4*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] + (2*cc[14])/3 - cc[19] - (11*cc[20])/3 - cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-cc[1] + cc[12] - cc[14])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] - cc[6]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] - cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 + cc[7]/3 + (5*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[2] - cc[6]/3 + (2*cc[7])/3 - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 - 2*cc[15] + cc[19] - cc[20]/3 - 2*cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 - cc[23]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[1] - cc[3] - cc[7] + cc[10] - cc[13] - 2*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[17] - cc[18])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 - cc[8]*Lc[p2, la]^2*Lc[p2, p3]^2 - cc[24]*Lc[la, la]*Lc[p2, p3]^3 + (cc[8]/3 + cc[12] - cc[14] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[3] - cc[8]/3 - cc[12] - 2*cc[16] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-cc[4] - cc[5] - 2*cc[17] - 4*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] - 2*cc[18])*Lc[p2, p3]^4 - cc[9]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + cc[9]*Lc[p1, p2]^3*Lc[p3, la] - cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] - cc[2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] - cc[14]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] - cc[3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] - cc[5]*Lc[p1, p3]^3*Lc[p3, la] - cc[9]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] - cc[12]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (cc[13] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] - cc[4]*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] - cc[11]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[12]*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] - cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[5] + 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la] - cc[15]*Lc[p1, p2]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 - cc[18]*Lc[p1, p3]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 - cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 - cc[18]*Lc[p2, p3]^2*Lc[p3, la]^2,
(* top8 *)
(-cc[8] + cc[18])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]^2 + (-2*cc[8] - 5*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (cc[5] + (5*cc[8])/3 + cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, lb]*Lc[p1, p2]^3 + (cc[5] + (5*cc[8])/3 + cc[14] + cc[18] - (2*cc[19])/3 + (26*cc[24])/3)*Lc[p1, p2]^4 + (-cc[6] + cc[17])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3] + (-cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (16/9 + cc[1] - (2*cc[6])/3 + cc[7]/3 + (2*cc[10])/3 + cc[11] - cc[12] + (2*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-cc[1] + cc[4] + cc[6] + cc[8] - cc[13] - cc[14] + cc[17] + cc[18] - cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-32/9 + cc[3] + cc[6]/3 + (4*cc[7])/3 + 2*cc[8] - (4*cc[10])/3 + cc[12] + cc[13] + (5*cc[14])/3 + cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (7*cc[22])/3 + (19*cc[23])/3 + 9*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]^2 + (-cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (40/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - cc[8] + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - cc[14]/3 + 2*cc[19] - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] - cc[10] - cc[12] - 2*cc[17] - 2*cc[18] - 3*cc[19] + cc[20] - 3*cc[21] - cc[23] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/3 - cc[1] + cc[2] + cc[7] - 2*cc[10] + 2*cc[12] + cc[13] - cc[14] + cc[15] + 2*cc[20] - 6*cc[21] - 2*cc[22] + 10*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-cc[19] + cc[24])*Lc[la, lb]*Lc[p1, p3]^3 + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (-cc[5] + cc[8]/3 - 2*cc[14] - 2*cc[18] - (7*cc[19])/3 - (29*cc[24])/3)*Lc[p1, lb]*Lc[p1, p3]^3 + (32/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + (5*cc[8])/3 - (5*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (4*cc[14])/3 + cc[19]/3 + (17*cc[20])/3 - 5*cc[21] + (20*cc[22])/3 + (23*cc[23])/3 + (5*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + (7*cc[19])/3 + (17*cc[24])/3)*Lc[p1, p3]^4 + (-2*cc[8] + cc[14])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, la] + (-cc[8] - cc[14] + cc[18] - 5*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (16/9 + cc[1] + cc[6]/3 + cc[7]/3 + (2*cc[10])/3 - cc[12] + (2*cc[14])/3 + cc[16] - cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, la] + (-32/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - cc[8] - cc[9] + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (2*cc[8] - cc[14])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lb] + (-cc[5] - (5*cc[8])/3 - cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lb] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] + (40/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - 2*cc[8] + (5*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[16] - cc[19] + cc[20]/3 + 5*cc[21] - (11*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lb] + (88/9 + cc[1] - cc[2] + cc[6]/3 + cc[7]/3 + cc[8] + cc[9] + (2*cc[10])/3 + cc[11] + cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (10*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (cc[8] - cc[18])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lb] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb] + (cc[7] - cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lb] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3] + (cc[22] - cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (32/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-40/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 + cc[16] + cc[19] - cc[20]/3 - 5*cc[21] + (11*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-8/9 + cc[4] + (4*cc[6])/3 + (4*cc[7])/3 + 2*cc[8] - cc[10]/3 + cc[11] + (5*cc[14])/3 + cc[17] + cc[18] + 2*cc[19] - (2*cc[20])/3 - cc[21] + (19*cc[22])/3 + (7*cc[23])/3 + 9*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3] + (68/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 2*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-52/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - 2*cc[9] - 2*cc[10] - cc[11] - cc[12] - 2*cc[13] + cc[14] - cc[16] + 3*cc[19] - 12*cc[20] - 4*cc[21] - 7*cc[22] - 7*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (16/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (10*cc[14])/3 - 2*cc[16] - 4*cc[19] - (17*cc[20])/3 + 2*cc[21] - (29*cc[22])/3 - (26*cc[23])/3 - 8*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (44/3 + cc[1] - cc[2] + cc[7] - cc[9] - cc[10] - cc[11] - cc[12] + cc[14] - 2*cc[15] - 4*cc[20] - cc[21] + cc[22] - 5*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - cc[1] - cc[7] + (2*cc[8])/3 + cc[10] - cc[13] + (7*cc[19])/3 - cc[20] + 3*cc[21] - cc[22] - 2*cc[23] + (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (8/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[17] - 2*cc[19] - cc[20]/3 + cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-4/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] + (cc[1] - cc[4] - cc[6] - cc[8] + cc[13] + cc[14] - cc[17] - cc[18] + cc[20] - cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (52/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (8/9 - cc[1] + cc[2] + (2*cc[6])/3 - cc[7]/3 + cc[8] + 2*cc[9] + (4*cc[10])/3 + 2*cc[11] + 2*cc[12] + cc[13] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (26*cc[20])/3 + cc[21] + (14*cc[22])/3 + (32*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (cc[6] - cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (-cc[7] + cc[15])*Lc[p1, la]*Lc[p1, lb]*Lc[p2, p3]^2 + (cc[20] - cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (56/9 + cc[1] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] + cc[12] + cc[13] + (7*cc[14])/3 + 4*cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + 8*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-88/9 - cc[1] + cc[2] - cc[6]/3 - cc[7]/3 - cc[8] - cc[9] - (2*cc[10])/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (10*cc[20])/3 - 2*cc[21] - (22*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[4] + (2*cc[6])/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + cc[14]/3 - 2*cc[17] - 2*cc[18] - 2*cc[19] + (2*cc[20])/3 - 2*cc[21] - cc[22]/3 - (7*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (cc[20] - cc[22])*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[1] + cc[8] + cc[12] + 3*cc[19] + 4*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/9 + cc[1] - cc[2] - (2*cc[6])/3 + cc[7]/3 - cc[8] - 2*cc[9] - (4*cc[10])/3 - 2*cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (26*cc[20])/3 - cc[21] - (14*cc[22])/3 - (32*cc[23])/3 - 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (116/9 - cc[1] - cc[3] - (4*cc[6])/3 - (10*cc[7])/3 - 3*cc[8] - cc[9] + (7*cc[10])/3 - 3*cc[11] - 3*cc[12] - 3*cc[13] - (14*cc[14])/3 - 2*cc[16] - 8*cc[19] - (19*cc[20])/3 + 6*cc[21] - (49*cc[22])/3 - (46*cc[23])/3 - 16*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p2, la]*Lc[p2, p3]^2 + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] + cc[13] + (7*cc[14])/3 + cc[18] + 4*cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[1] + cc[8] + cc[12] + 3*cc[19] + 4*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] + cc[10] + cc[12] + 2*cc[17] + 2*cc[18] + 3*cc[19] - cc[20] + 3*cc[21] + cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (-16/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] + cc[9] - (2*cc[10])/3 + 2*cc[11] + 2*cc[12] + 2*cc[13] + (10*cc[14])/3 + 2*cc[16] + 4*cc[19] + (17*cc[20])/3 - 2*cc[21] + (29*cc[22])/3 + (26*cc[23])/3 + 8*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[19] - cc[24])*Lc[la, lb]*Lc[p2, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (16/9 - cc[1] - cc[5] - (2*cc[6])/3 - (5*cc[7])/3 - (4*cc[8])/3 + (2*cc[10])/3 - cc[11] - cc[13] - (13*cc[14])/3 - 2*cc[18] - (11*cc[19])/3 - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (8*cc[23])/3 - (55*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (cc[1] - (5*cc[8])/3 - cc[12] - cc[14] - (10*cc[19])/3 - 4*cc[23] - (38*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (cc[5] - cc[8]/3 + 2*cc[14] + 2*cc[18] + (7*cc[19])/3 + (29*cc[24])/3)*Lc[p2, lb]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - cc[14] - cc[19]/3 - (20*cc[24])/3)*Lc[p2, p3]^4 + (-cc[7] - cc[8] + cc[12])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] - cc[8] + cc[12] - cc[14] - 5*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (88/9 + cc[1] + (4*cc[6])/3 + (4*cc[7])/3 + cc[8] + cc[9] + (5*cc[10])/3 + cc[11] + cc[13] + (2*cc[14])/3 - cc[19] + (19*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, la] + (-32/9 - cc[1] - (2*cc[6])/3 - (8*cc[7])/3 - cc[8] + (5*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - cc[14]/3 + 2*cc[19] - (17*cc[20])/3 + 5*cc[21] - (20*cc[22])/3 - (23*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + ((-2*cc[8])/3 - cc[14] - (7*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] + (cc[7] + cc[8] - cc[12])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, la] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, la] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (-40/9 - cc[1] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-28/3 + cc[7] + cc[8] + cc[9] - cc[10] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, la] + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 - (2*cc[10])/3 + cc[11] + cc[13] + (10*cc[14])/3 + 4*cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 + (8*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[1] + cc[8] + cc[12] + 3*cc[19] + 4*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, la] + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (20*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[14] - 3*cc[19] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^3*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + 2*cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[14] + 3*cc[19] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^3*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lb],
(* top9 *)
(cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]^2*Lc[p1, p2]^2 - cc[19]*Lc[la, la]*Lc[p1, p2]^3 + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, p2]^4 - cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - cc[1] + (2*cc[6])/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[13] - (5*cc[14])/3 - 2*cc[19] - (13*cc[20])/3 + cc[21] - (19*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (64/9 + cc[1] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[13] + (5*cc[14])/3 + 2*cc[19] + (13*cc[20])/3 - cc[21] + (19*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] - cc[8]*Lc[p1, la]^2*Lc[p1, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (2*cc[10])/3 + cc[11] + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 - cc[1] + cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (8*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 - cc[24]*Lc[la, la]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[14] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[3] - (2*cc[8])/3 + cc[16] - cc[19]/3 - (8*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[5] + cc[18])*Lc[p1, p3]^4 + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (-2*cc[14] - 7*cc[19] - 11*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-136/9 - cc[1] - (4*cc[6])/3 - (7*cc[7])/3 - 2*cc[8] - cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + (-16/9 + cc[1] + (2*cc[6])/3 + (8*cc[7])/3 + cc[8] + cc[10]/3 + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (8*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((2*cc[8])/3 + cc[12] + cc[19]/3 + (8*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 - cc[7]*Lc[p1, p3]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-80/9 + cc[1] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] - cc[9] - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - cc[19] - (29*cc[20])/3 - cc[21] - (14*cc[22])/3 - (29*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[12] - (2*cc[14])/3 + cc[19] + (11*cc[20])/3 + cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (44/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[12] + cc[13] - cc[15] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] - cc[23]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] - cc[1]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[1] + cc[3] + cc[14])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[4] + cc[5] + cc[17] + 2*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/9 + cc[1] + (4*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] + (2*cc[14])/3 - cc[19] - (11*cc[20])/3 - cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-52/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[12] - cc[13] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-cc[1] + cc[12] - cc[14])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] - cc[6]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] - cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 + cc[7]/3 + (5*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[2] - cc[6]/3 + (2*cc[7])/3 - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 - 2*cc[15] + cc[19] - cc[20]/3 - 2*cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 - cc[23]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] + cc[13] + cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - cc[1] - cc[3] - cc[7] + cc[10] - cc[13] - 2*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[17] - cc[18])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + cc[8] + (2*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[19] + cc[20]/3 + 2*cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 - cc[8]*Lc[p2, la]^2*Lc[p2, p3]^2 - cc[24]*Lc[la, la]*Lc[p2, p3]^3 + (cc[8]/3 + cc[12] - cc[14] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[3] - cc[8]/3 - cc[12] - 2*cc[16] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-cc[4] - cc[5] - 2*cc[17] - 4*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] - 2*cc[18])*Lc[p2, p3]^4 - cc[9]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + cc[9]*Lc[p1, p2]^3*Lc[p3, la] - cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] - cc[2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] - cc[14]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] - cc[3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] - cc[5]*Lc[p1, p3]^3*Lc[p3, la] - cc[9]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] - cc[12]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (cc[13] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] - cc[4]*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] - cc[11]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[12]*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] - cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[5] + 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la] - cc[15]*Lc[p1, p2]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 - cc[18]*Lc[p1, p3]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 - cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 - cc[18]*Lc[p2, p3]^2*Lc[p3, la]^2,
(* top10 *)
(cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]^2*Lc[p1, p2]^2 + (-cc[14] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]^2 - cc[18]*Lc[p1, lb]^2*Lc[p1, p2]^2 + (-cc[8] - 2*cc[14] + cc[18] - 6*cc[19] - 12*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]^2 + (cc[8] + cc[14] - 2*cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, lc]*Lc[p1, p2]^2 + (cc[8] + cc[14] - cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]^2*Lc[p1, p2]^2 - cc[19]*Lc[la, la]*Lc[p1, p2]^3 + (cc[19] + cc[24])*Lc[la, lb]*Lc[p1, p2]^3 + 2*cc[19]*Lc[la, lc]*Lc[p1, p2]^3 - cc[24]*Lc[lb, lb]*Lc[p1, p2]^3 + (-cc[19] - cc[24])*Lc[lb, lc]*Lc[p1, p2]^3 - cc[19]*Lc[lc, lc]*Lc[p1, p2]^3 + (cc[8]/3 + 2*cc[14] - cc[18] + (8*cc[19])/3 + (34*cc[24])/3)*Lc[p1, la]*Lc[p1, p2]^3 + (cc[5] - (2*cc[8])/3 + 3*cc[18] - cc[19]/3 - (5*cc[24])/3)*Lc[p1, lb]*Lc[p1, p2]^3 + (cc[5] - (5*cc[8])/3 - cc[14] + 3*cc[18] - (10*cc[19])/3 - (23*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (-cc[5] + (2*cc[8])/3 - 2*cc[18] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p2]^4 - cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] + (cc[6] + cc[17])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3] - cc[17]*Lc[p1, lb]^2*Lc[p1, p2]*Lc[p1, p3] + (cc[6] + cc[17])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3] - 2*cc[17]*Lc[p1, lb]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3] - cc[17]*Lc[p1, lc]^2*Lc[p1, p2]*Lc[p1, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (2*cc[20] - cc[22] + cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p1, p3] - cc[23]*Lc[lb, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-cc[20] + cc[22] - 2*cc[23])*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-cc[20] + cc[22] - cc[23])*Lc[lc, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (16/9 - cc[1] - (2*cc[6])/3 - (2*cc[7])/3 + (2*cc[10])/3 + cc[12] - (4*cc[14])/3 - cc[17] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 + cc[4] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[14]/3 + 3*cc[17] + cc[18] + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 + cc[4] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[14]/3 + 3*cc[17] + cc[18] + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/9 - cc[4] + cc[6]/3 + cc[7]/3 - cc[10]/3 - cc[14]/3 - 2*cc[17] - cc[18] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] - cc[8]*Lc[p1, la]^2*Lc[p1, p3]^2 + (cc[8] + cc[18])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]^2 - cc[18]*Lc[p1, lb]^2*Lc[p1, p3]^2 + (2*cc[8] + cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]^2 + (-cc[8] - cc[14] - 2*cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, lc]*Lc[p1, p3]^2 + (-cc[8] - cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]^2*Lc[p1, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-cc[20] + 2*cc[22] + cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^2 - cc[23]*Lc[lb, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[20] - cc[22] - 2*cc[23])*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[20] - cc[22] - cc[23])*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-8/9 + cc[1] + cc[6]/3 + cc[7]/3 - cc[8] - cc[10]/3 + cc[13] + (2*cc[14])/3 - cc[18] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/9 - cc[4] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[14]/3 - 2*cc[17] + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/9 - cc[4] - cc[6]/3 - cc[7]/3 + cc[8] + cc[10]/3 + (4*cc[14])/3 - 2*cc[17] + 4*cc[19] - cc[20]/3 + cc[21] - cc[22]/3 - (4*cc[23])/3 + 8*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-8/9 + cc[4] + cc[6]/3 + cc[7]/3 - cc[10]/3 - cc[14]/3 + 2*cc[17] + cc[18] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 - cc[24]*Lc[la, la]*Lc[p1, p3]^3 + 2*cc[24]*Lc[la, lb]*Lc[p1, p3]^3 + (-cc[19] + 3*cc[24])*Lc[la, lc]*Lc[p1, p3]^3 - cc[24]*Lc[lb, lb]*Lc[p1, p3]^3 + (cc[19] - 3*cc[24])*Lc[lb, lc]*Lc[p1, p3]^3 + (cc[19] - 2*cc[24])*Lc[lc, lc]*Lc[p1, p3]^3 - cc[24]*Lc[p1, la]*Lc[p1, p3]^3 + (-cc[5] - (2*cc[8])/3 - 2*cc[18] - cc[19]/3 - (5*cc[24])/3)*Lc[p1, lb]*Lc[p1, p3]^3 + (-cc[5] - (2*cc[8])/3 - 2*cc[18] - cc[19]/3 - (5*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (cc[5] + (2*cc[8])/3 + 2*cc[18] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (-cc[8] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, la] + (-2*cc[8] - cc[14] - 6*cc[19] - 12*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, la] + ((4*cc[8])/3 + cc[14] + (8*cc[19])/3 + (34*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, la] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-8/9 - cc[1] + (4*cc[6])/3 + cc[7]/3 + cc[8] + cc[9] - cc[10]/3 + cc[11] + 2*cc[12] - (4*cc[14])/3 - cc[19] + (16*cc[20])/3 - cc[21] + (16*cc[22])/3 + (28*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + cc[12]*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, la] + (cc[8] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, la] + (-8/9 + cc[1] + cc[6]/3 + cc[7]/3 - cc[10]/3 - cc[12] + cc[13] + (2*cc[14])/3 - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] - cc[24]*Lc[p1, p3]^3*Lc[p2, la] + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 - cc[7]*Lc[p1, p3]^2*Lc[p2, la]^2 + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lb] - cc[14]*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, lb] + (cc[8] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, lb] + (-cc[8]/3 + cc[19]/3 - (16*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lb] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] - cc[13]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] - cc[13]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] + (-16/9 + cc[1] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + cc[13] + (4*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] - cc[22]/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (cc[7] + cc[8])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lb] - cc[12]*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, lb] + (-cc[8] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, lb] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[12] - cc[13] - (2*cc[14])/3 + cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (-cc[19] + 2*cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lb] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb] + 2*cc[7]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lb] - cc[8]*Lc[p1, p2]^2*Lc[p2, lb]^2 + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]^2 - cc[7]*Lc[p1, p3]^2*Lc[p2, lb]^2 + (2*cc[8] - 3*cc[14] - 6*cc[19] - 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lc] + (-cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, lc] + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, lc] + (-cc[5] - 2*cc[14] - 2*cc[18] - 2*cc[19] - 15*cc[24])*Lc[p1, p2]^3*Lc[p2, lc] + (-8/3 + cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (-cc[3] - cc[6] - cc[7] - 2*cc[8] - cc[9] - 2*cc[11] - 3*cc[12] - cc[13] - 2*cc[16] - 5*cc[20] - 10*cc[22] - 11*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (2*cc[7] + cc[8] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lc] + (-cc[7] + cc[9] - cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, lc] + (-cc[7] - cc[8] + cc[9] - cc[12])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, lc] + (-cc[2] - cc[6] + cc[7] - cc[9] - cc[10] - cc[13] - 2*cc[15] - 4*cc[20] + cc[22] - 5*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (-cc[19] + 2*cc[24])*Lc[p1, p3]^3*Lc[p2, lc] + (cc[8] - 2*cc[14] - cc[18] - 6*cc[19] - 12*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lc] + (-56/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - cc[16] - 12*cc[20] - 3*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc] + (3*cc[7] - cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lc] + (-2*cc[8] + cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, lc] + (40/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, lc] + (-3*cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, lc] + (-cc[8] + cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lc]^2 + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]^2 + (-2*cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, lc]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] + cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3] - cc[16]*Lc[p1, lb]^2*Lc[p1, p2]*Lc[p2, p3] + (-40/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] + cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] + cc[16] - 12*cc[20] + 3*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] - 2*cc[16] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] - cc[16] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]^2*Lc[p1, p2]*Lc[p2, p3] - cc[20]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (2*cc[20] + cc[22] - cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p2, p3] - cc[22]*Lc[lb, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-cc[20] - 2*cc[22] + cc[23])*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-cc[20] - cc[22] + cc[23])*Lc[lc, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (16/3 + cc[1] + cc[6] + 2*cc[7] + 2*cc[8] + cc[9] - cc[10] + 2*cc[11] + cc[12] + 2*cc[13] + cc[14] - cc[16] + 6*cc[20] - 3*cc[21] + 12*cc[22] + 8*cc[23])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 + cc[3] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[12] + cc[14]/3 + 3*cc[16] + cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-40/9 + cc[3] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] - cc[9] + (4*cc[10])/3 - cc[11] - cc[13] + cc[14]/3 + 3*cc[16] + cc[19] - (19*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (19*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-8/9 - cc[3] + cc[6]/3 + cc[7]/3 - cc[10]/3 - cc[12] - cc[14]/3 - 2*cc[16] - cc[19] + cc[20]/3 - cc[21] + (4*cc[22])/3 + cc[23]/3 - 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] + (-8/3 - cc[10] + cc[16] - 3*cc[21])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3] - cc[16]*Lc[p1, lb]^2*Lc[p1, p3]*Lc[p2, p3] + (8/3 + cc[6] + cc[7] + cc[8] + cc[9] - 2*cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] - 6*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 2*cc[16] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]^2*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + 2*cc[21]*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + 2*cc[21]*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[lb, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - 2*cc[21]*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - cc[21]*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (4/3 - cc[6] - cc[7] - cc[8] - cc[9] + 2*cc[10] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] + 5*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (40/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 2*cc[11] + 2*cc[12] + 2*cc[13] + cc[16] + 12*cc[20] - 2*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (56/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 5*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-40/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] + 2*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] - cc[23]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-cc[20] + cc[22] + 2*cc[23])*Lc[la, lc]*Lc[p1, p3]^2*Lc[p2, p3] - cc[22]*Lc[lb, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[20] - 2*cc[22] - cc[23])*Lc[lb, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[20] - cc[22] - cc[23])*Lc[lc, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 - cc[8] + cc[10]/3 - cc[13] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - (7*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (8/9 - cc[3] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[12] + cc[14]/3 - 2*cc[16] + cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (8/9 - cc[3] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[12] + cc[14]/3 - 2*cc[16] + cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/9 + cc[3] + cc[6]/3 + cc[7]/3 - cc[10]/3 + cc[12] - cc[14]/3 + 2*cc[16] - cc[19] + cc[20]/3 - cc[21] + (4*cc[22])/3 + cc[23]/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + cc[11]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[1] + cc[7] + cc[8] - cc[10] + cc[13] + cc[14] - 3*cc[21] + 6*cc[22] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (32/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] - cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-44/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] + cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] + 5*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 - cc[8] + cc[10]/3 - cc[13] - (5*cc[14])/3 - 2*cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - (7*cc[23])/3 - 4*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] - cc[6]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] - cc[11]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] + (8/3 - cc[1] - cc[7] - cc[8] + cc[10] - cc[13] - cc[14] + 3*cc[21] - 5*cc[22] - 3*cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] - cc[10]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (4/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-8/9 + cc[1] + cc[6]/3 + cc[7]/3 + cc[8] - cc[10]/3 + cc[13] + (5*cc[14])/3 + 2*cc[19] - (2*cc[20])/3 - cc[21] + (7*cc[22])/3 + (7*cc[23])/3 + 4*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + 2*cc[6]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] - cc[6]*Lc[p1, p2]*Lc[p2, lb]^2*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]^2*Lc[p2, p3] + (-8/3 + cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - 2*cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (8/3 - cc[6] + cc[10] - cc[11] + cc[13] + 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (cc[7] + cc[8] + cc[9] + cc[12] + 2*cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (-cc[4] + cc[6] - cc[8] - cc[12] - cc[13] - 2*cc[17] - cc[18] + cc[20] - 5*cc[22] - 4*cc[23])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (-64/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-16/3 - 2*cc[10] - 5*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (cc[2] + cc[6] + cc[8] + cc[10] + cc[12] + cc[13] + 2*cc[15] + 2*cc[20] + cc[22] + 7*cc[23])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (3*cc[6] - cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (-40/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (-3*cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, lc]*Lc[p2, p3] + (56/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + cc[16] + 12*cc[20] + 3*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, lc]*Lc[p2, p3] + (-2*cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, lc]^2*Lc[p2, p3] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]^2*Lc[p2, p3] - cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 + (cc[7] + cc[15])*Lc[p1, la]*Lc[p1, lb]*Lc[p2, p3]^2 - cc[15]*Lc[p1, lb]^2*Lc[p2, p3]^2 + (cc[7] + cc[15])*Lc[p1, la]*Lc[p1, lc]*Lc[p2, p3]^2 - 2*cc[15]*Lc[p1, lb]*Lc[p1, lc]*Lc[p2, p3]^2 - cc[15]*Lc[p1, lc]^2*Lc[p2, p3]^2 - cc[22]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (cc[20] + 2*cc[22] - cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p2, p3]^2 - cc[20]*Lc[lb, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (-2*cc[20] - cc[22] + cc[23])*Lc[lb, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (-cc[20] - cc[22] + cc[23])*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (8 - cc[1] + cc[6] - cc[7] + cc[9] + cc[12] - cc[14] - cc[15] + 5*cc[20] - cc[22] + 4*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/9 + cc[2] - cc[6]/3 - cc[7]/3 + (4*cc[10])/3 + cc[14]/3 + 3*cc[15] + cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (-64/9 + cc[2] - cc[6]/3 - cc[7]/3 + (4*cc[10])/3 + cc[14]/3 + 3*cc[15] + cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (-8/9 - cc[2] + cc[6]/3 + cc[7]/3 - (4*cc[10])/3 - cc[14]/3 - 2*cc[15] - cc[19] + (4*cc[20])/3 - cc[21] + cc[22]/3 + cc[23]/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 - cc[23]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (cc[20] - cc[22] + 2*cc[23])*Lc[la, lc]*Lc[p1, p3]*Lc[p2, p3]^2 - cc[20]*Lc[lb, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-2*cc[20] + cc[22] - cc[23])*Lc[lb, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[20] + cc[22] - cc[23])*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + (4*cc[14])/3 + cc[19] - cc[20]/3 - 2*cc[21] + (2*cc[22])/3 - (13*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/9 - cc[2] - cc[6]/3 - cc[7]/3 - (2*cc[10])/3 + cc[14]/3 - 2*cc[15] + cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/9 - cc[2] - cc[6]/3 - cc[7]/3 - (2*cc[10])/3 + cc[14]/3 - 2*cc[15] + cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/9 + cc[2] + cc[6]/3 + cc[7]/3 + (2*cc[10])/3 - cc[14]/3 + 2*cc[15] - cc[19] + (4*cc[20])/3 - cc[21] + cc[22]/3 + cc[23]/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[7] - cc[8])*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[8] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[8] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[1] + cc[6] - cc[8] + cc[12] - 2*cc[14] - 3*cc[19] + 5*cc[20] - cc[22] + 4*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-16/9 + cc[1] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + (4*cc[14])/3 + cc[19] - cc[20]/3 - 2*cc[21] + (2*cc[22])/3 - (13*cc[23])/3 + 2*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 - cc[8]*Lc[p2, la]^2*Lc[p2, p3]^2 + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, lb]*Lc[p2, p3]^2 - cc[9]*Lc[p1, lb]*Lc[p2, lb]*Lc[p2, p3]^2 - cc[9]*Lc[p1, lc]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[1] - cc[6] - cc[12] + cc[14] - 4*cc[20] + cc[22] - 5*cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + (2*cc[10])/3 + cc[12] - (4*cc[14])/3 - cc[19] + (4*cc[20])/3 + 2*cc[21] - (5*cc[22])/3 + (13*cc[23])/3 - 2*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, lb]^2*Lc[p2, p3]^2 + (2*cc[7] + cc[8] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[7] - cc[8] - cc[9] + cc[12])*Lc[p1, lb]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[7] - cc[8] - cc[9] + cc[12])*Lc[p1, lc]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[4] - cc[6] + cc[8] - cc[12] - cc[13] + 2*cc[17] + cc[18] - 5*cc[20] + cc[22] - 4*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[3] + cc[6] + cc[8] + 2*cc[12] + cc[13] + 2*cc[16] + cc[20] + 2*cc[22] + 7*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (2*cc[8] - cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[8] + 2*cc[14] + cc[18] + 6*cc[19] + 12*cc[24])*Lc[p2, lb]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[8] + cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p2, lc]^2*Lc[p2, p3]^2 - cc[24]*Lc[la, la]*Lc[p2, p3]^3 + (cc[19] + cc[24])*Lc[la, lb]*Lc[p2, p3]^3 + (cc[19] + cc[24])*Lc[la, lc]*Lc[p2, p3]^3 - cc[19]*Lc[lb, lb]*Lc[p2, p3]^3 - 2*cc[19]*Lc[lb, lc]*Lc[p2, p3]^3 - cc[19]*Lc[lc, lc]*Lc[p2, p3]^3 + ((2*cc[8])/3 + (7*cc[19])/3 - cc[24]/3)*Lc[p1, la]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - (4*cc[19])/3 - (2*cc[24])/3)*Lc[p1, lb]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - (4*cc[19])/3 - (2*cc[24])/3)*Lc[p1, lc]*Lc[p2, p3]^3 + ((2*cc[8])/3 + (4*cc[19])/3 + (2*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + ((2*cc[8])/3 + (7*cc[19])/3 - cc[24]/3)*Lc[p2, la]*Lc[p2, p3]^3 + ((-2*cc[8])/3 - (4*cc[19])/3 - (2*cc[24])/3)*Lc[p2, lb]*Lc[p2, p3]^3 + (cc[5] + 2*cc[18] - 2*cc[19] + 3*cc[24])*Lc[p2, lc]*Lc[p2, p3]^3 - cc[9]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] + cc[9] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] - cc[8] + cc[9] + cc[12])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, la] + (cc[7] + cc[8]/3 - cc[9] - cc[12] - (4*cc[19])/3 - (2*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, la] - cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[11] + cc[13] + 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[11] + cc[13] + 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (-16/9 - cc[2] + (2*cc[6])/3 - cc[7]/3 - (5*cc[10])/3 - cc[11] - cc[13] + cc[14]/3 - 2*cc[15] + cc[19] - (4*cc[20])/3 - 2*cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] - cc[14]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] + (-2*cc[8] + 2*cc[14])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, la] + (-cc[8] + 3*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, la] + (8/9 - cc[3] - cc[6]/3 - cc[7]/3 + cc[8] + cc[10]/3 - cc[12] - (8*cc[14])/3 - 2*cc[16] - 2*cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - cc[23]/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (-cc[5] - (2*cc[8])/3 - 2*cc[18] - cc[19]/3 - (5*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] - cc[9]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] - cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] - cc[12]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] + (cc[8] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, la] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, la] + cc[12]*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] - cc[12])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, la] + (cc[7] - cc[9] + cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, la] - cc[10]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 2*cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 3*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (-88/9 + cc[2] - (4*cc[6])/3 - (4*cc[7])/3 - cc[8] - cc[9] - (5*cc[10])/3 - cc[11] - cc[12] - cc[13] + cc[14]/3 + cc[15] + cc[19] - (22*cc[20])/3 - 2*cc[21] - (19*cc[22])/3 - (19*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[11] + cc[13] + 3*cc[21])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + 2*cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8 + cc[6] + cc[10] - cc[11] - cc[13] - cc[16] + cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/9 - cc[4] - cc[6]/3 - cc[7]/3 - cc[8] + cc[10]/3 - (2*cc[14])/3 - 2*cc[17] - 2*cc[18] - 2*cc[19] - cc[20]/3 + cc[21] - cc[22]/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] - cc[11]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] - cc[13]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] + cc[11]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] + cc[11] - cc[13] - 3*cc[21])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] - cc[12]*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[7] + cc[9] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[7] + cc[9] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p2, p3]^2*Lc[p3, la] + (56/9 + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] + cc[12] + cc[13] - (2*cc[14])/3 + cc[16] - 2*cc[19] + (17*cc[20])/3 - 2*cc[21] + (14*cc[22])/3 + (17*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (8/9 + cc[4] - cc[6]/3 - cc[7]/3 + cc[10]/3 + cc[14]/3 + cc[17] + cc[18] + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] - cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[8] - 3*cc[19] - 6*cc[24])*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, la] + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, la] + (cc[5] + cc[8]/3 + cc[14] + cc[18] + (8*cc[19])/3 + (13*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] - cc[15]*Lc[p1, p2]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 - cc[18]*Lc[p1, p3]^2*Lc[p3, la]^2 - cc[16]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 - cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 - cc[18]*Lc[p2, p3]^2*Lc[p3, la]^2 + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, lb] - cc[12]*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, lb] + (cc[8] - cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, lb] + (-cc[8]/3 + cc[12] - cc[14] - (2*cc[19])/3 - (19*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, lb] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] - cc[13]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] - cc[13]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] + (-16/9 + cc[1] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + cc[13] + (4*cc[14])/3 + cc[19] - cc[20]/3 - 2*cc[21] + (2*cc[22])/3 - (13*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + 2*cc[8]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lb] - cc[14]*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, lb] + (-cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, lb] + (8/9 - cc[1] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[13] + cc[14]/3 + cc[19] - cc[20]/3 + cc[21] - (4*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] - cc[24]*Lc[p1, p3]^3*Lc[p3, lb] + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, lb] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lb] + (cc[7] + cc[8])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lb] + (-cc[7] - cc[8])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, lb] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, lb] + (-cc[7] - cc[8])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, lb] + (-2*cc[7] - cc[8] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, lb] + (64/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, lb] + (-2*cc[7] - cc[8] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, lb] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] - cc[10]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[1] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[13] - cc[14] - cc[20] + 3*cc[21] - 7*cc[22] - 2*cc[23])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] - cc[11]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (4/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] - 4*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (-8/9 + cc[1] + cc[6]/3 + cc[7]/3 + cc[8] - cc[10]/3 + cc[13] + (5*cc[14])/3 + 2*cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, lb] + (cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + cc[11] + cc[12] + 2*cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] + cc[7] + cc[8] + cc[9] + cc[10] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, lb] + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lb] - cc[9]*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, lb] - cc[9]*Lc[p1, lc]*Lc[p2, p3]^2*Lc[p3, lb] + (-8 + cc[1] - cc[6] - cc[12] + cc[14] - 6*cc[20] - 4*cc[23])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (16/9 - cc[1] + cc[6]/3 - (2*cc[7])/3 + (2*cc[10])/3 + cc[12] - (4*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lb] + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, lb] + (-2*cc[8] + 3*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, lb] + ((-2*cc[8])/3 - (10*cc[19])/3 - (2*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lb] + (cc[7] + cc[15])*Lc[p1, p2]^2*Lc[p3, la]*Lc[p3, lb] + (-8/3 - cc[10] + cc[16] - 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[8] + cc[18])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lb] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] + cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[6] + cc[17])*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (-cc[14] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lb] - cc[7]*Lc[p1, p2]^2*Lc[p3, lb]^2 + (8/3 + cc[10] + 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb]^2 - cc[8]*Lc[p1, p3]^2*Lc[p3, lb]^2 + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb]^2 - cc[6]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb]^2 + (cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^2*Lc[p3, lb]^2 + cc[9]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, lc] + (cc[7] - cc[9] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, lc] + (cc[7] + cc[8] - cc[9] - cc[12])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, lc] + (-cc[7] - cc[8]/3 + cc[9] + cc[12] + (4*cc[19])/3 + (2*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - 2*cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - 2*cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (-8/9 + cc[2] + cc[6]/3 + (4*cc[7])/3 + cc[8] + cc[9] + (2*cc[10])/3 + 2*cc[11] + cc[12] + 2*cc[13] - cc[14]/3 + 2*cc[15] - cc[19] + (22*cc[20])/3 - cc[21] + (19*cc[22])/3 + (19*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lc] + (cc[8] - 3*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, lc] + (-4*cc[14] - 6*cc[19] - 12*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, lc] + (-8/9 + cc[3] + cc[6]/3 + cc[7]/3 - cc[10]/3 + cc[12] + (11*cc[14])/3 + 2*cc[16] + 5*cc[19] + cc[20]/3 - cc[21] + (4*cc[22])/3 + cc[23]/3 + 10*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (cc[5] + (2*cc[8])/3 + 2*cc[18] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lc] + cc[9]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lc] + (cc[8] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lc] + (-cc[8] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, lc] + (-32/3 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] + cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] + 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, lc] + (-cc[8] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, lc] + (-cc[7] - cc[8] - cc[9] + cc[12])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, lc] + (16/3 + 2*cc[10] + 6*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, lc] + (-cc[7] - cc[8] + cc[9] - cc[12])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 3*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (-16/3 - 4*cc[10] - 6*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (112/9 - cc[2] + cc[6]/3 + cc[7]/3 + (8*cc[10])/3 - cc[14]/3 - cc[15] - cc[19] + (4*cc[20])/3 + 5*cc[21] + cc[22]/3 + cc[23]/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + cc[13]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] - cc[10] - cc[11] - cc[13] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - 2*cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc] + (-8 - cc[6] - cc[10] + cc[11] + cc[13] + cc[16] - cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc] + (-8/9 + cc[4] + cc[6]/3 + cc[7]/3 + cc[8] - cc[10]/3 + (2*cc[14])/3 + 2*cc[17] + 2*cc[18] + 2*cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + cc[13]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, lc] + (cc[7] + cc[8] + cc[9] + cc[12] + 2*cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, lc] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, lc] + (-cc[8] + cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[7] + cc[8] - cc[9] - cc[12])*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[7] + cc[8] - cc[9] - cc[12])*Lc[p1, lc]*Lc[p2, p3]^2*Lc[p3, lc] + (-56/9 - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - 2*cc[8] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] - cc[14]/3 - cc[16] - cc[19] - (17*cc[20])/3 + 2*cc[21] - (14*cc[22])/3 - (17*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (-8/9 - cc[4] + cc[6]/3 + cc[7]/3 - cc[10]/3 - cc[14]/3 - cc[17] - cc[18] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (-cc[8] - 3*cc[19] - 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[8] + cc[14] + 6*cc[19] + 12*cc[24])*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[14] + 6*cc[19] + 12*cc[24])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, lc] + (-cc[5] - cc[8]/3 - cc[14] - cc[18] - (8*cc[19])/3 - (13*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lc] + 2*cc[15]*Lc[p1, p2]^2*Lc[p3, la]*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 2*cc[16] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lc] + (cc[8] + cc[14] + 2*cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] + 2*cc[16] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + 2*cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + (-cc[8] - cc[14] + 2*cc[18] - 3*cc[19] - 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lc] + (-cc[7] - cc[15])*Lc[p1, p2]^2*Lc[p3, lb]*Lc[p3, lc] + (-8/3 - cc[6] - cc[7] - cc[8] - cc[9] + 2*cc[10] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] + 6*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb]*Lc[p3, lc] + (-2*cc[8] - cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, lb]*Lc[p3, lc] + (40/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] - cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] - cc[16] + 12*cc[20] - 3*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb]*Lc[p3, lc] + (-cc[6] - cc[17])*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb]*Lc[p3, lc] + (cc[8] + 2*cc[14] - cc[18] + 6*cc[19] + 12*cc[24])*Lc[p2, p3]^2*Lc[p3, lb]*Lc[p3, lc] - cc[15]*Lc[p1, p2]^2*Lc[p3, lc]^2 + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc]^2 + (-cc[8] - cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, lc]^2 + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] - cc[16] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc]^2 - cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc]^2 + (cc[8] + cc[14] - cc[18] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^2*Lc[p3, lc]^2,
(* top11 *)
(16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (32/9 - 2*cc[1] + 2*cc[2] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (7*cc[10])/3 - 2*cc[13] - (8*cc[14])/3 + 3*cc[15] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (2*cc[3] - cc[8]/3 + cc[12] + 3*cc[16] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[5] + 3*cc[18])*Lc[p1, p3]^4 + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + 2*cc[1] + 2*cc[3] + cc[7] - cc[10] + cc[13] + 3*cc[14] + 3*cc[16] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (2*cc[4] + 2*cc[5] + 3*cc[17] + 6*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] - 2*cc[2] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (7*cc[10])/3 + 2*cc[13] + (8*cc[14])/3 - 3*cc[15] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - 2*cc[3] - cc[7] + cc[10] - cc[13] - 3*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-2*cc[3] + cc[8]/3 - cc[12] - 3*cc[16] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-2*cc[4] - 2*cc[5] - 3*cc[17] - 6*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-2*cc[5] - 3*cc[18])*Lc[p2, p3]^4 + (-2*cc[2] - cc[10] - cc[11] - 3*cc[15])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-2*cc[3] - cc[12] - cc[14] - 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (-2*cc[5] - 3*cc[18])*Lc[p1, p3]^3*Lc[p3, la] + (2*cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-2*cc[4] - 3*cc[17] - 3*cc[18])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (2*cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (2*cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (2*cc[5] + 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la],
(* top12 *)
(-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-32/9 + 2*cc[1] - 2*cc[2] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (7*cc[10])/3 + 2*cc[13] + (8*cc[14])/3 - 3*cc[15] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (-2*cc[3] + cc[8]/3 - cc[12] - 3*cc[16] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (-2*cc[5] - 3*cc[18])*Lc[p1, p3]^4 + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - 2*cc[1] - 2*cc[3] - cc[7] + cc[10] - cc[13] - 3*cc[14] - 3*cc[16] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-2*cc[4] - 2*cc[5] - 3*cc[17] - 6*cc[18])*Lc[p1, p3]^3*Lc[p2, p3] + (16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] + 2*cc[2] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (7*cc[10])/3 - 2*cc[13] - (8*cc[14])/3 + 3*cc[15] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] + 2*cc[3] + cc[7] - cc[10] + cc[13] + 3*cc[14] + 3*cc[16] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (2*cc[3] - cc[8]/3 + cc[12] + 3*cc[16] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (2*cc[4] + 2*cc[5] + 3*cc[17] + 6*cc[18])*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (2*cc[5] + 3*cc[18])*Lc[p2, p3]^4 + (2*cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (2*cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (2*cc[5] + 3*cc[18])*Lc[p1, p3]^3*Lc[p3, la] + (-2*cc[2] - cc[10] - cc[11] - 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (2*cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-2*cc[3] - cc[12] - cc[14] - 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[4] - 3*cc[17] - 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[5] - 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la],
(* top13 *)
(-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-cc[22] + cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 + cc[12] + cc[13] + cc[14]/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] - cc[22]/3 + (17*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (-cc[19] + cc[24])*Lc[p1, lb]*Lc[p1, p3]^3 + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + (4*cc[8])/3 - (4*cc[10])/3 + cc[11] + 2*cc[13] + (11*cc[14])/3 + (8*cc[19])/3 + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + (28*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p3]^4 + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (-8 - cc[22] + cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (-8 - cc[20] + cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (-cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8 + cc[22] - cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + 8*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-cc[20] + cc[22])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/9 + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 - cc[21] + (16*cc[22])/3 + (19*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - 2*cc[1] - cc[7] + cc[8]/3 + cc[10] + cc[12] - cc[13] - cc[14] - cc[19]/3 - cc[20] + 3*cc[21] - cc[22] + 2*cc[23] + (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (cc[22] - cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] - 8*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-cc[20] + cc[22])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (8 + cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 + cc[6]/3 - (2*cc[7])/3 + (2*cc[10])/3 - cc[12] - cc[13] - cc[14]/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] + cc[22]/3 - (17*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (cc[20] - cc[22])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (8/9 - cc[6]/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[12] - cc[13] - (2*cc[14])/3 - 2*cc[19] - cc[20]/3 + cc[21] - (16*cc[22])/3 - (19*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[20] - cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[20] - cc[22])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (cc[19] - cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - (4*cc[8])/3 + (4*cc[10])/3 - cc[11] - 2*cc[13] - (11*cc[14])/3 - (8*cc[19])/3 - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - (28*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-8/3 + 2*cc[1] + cc[7] - cc[8]/3 - cc[10] - cc[12] + cc[13] + cc[14] + cc[19]/3 + cc[20] - 3*cc[21] + cc[22] - 2*cc[23] - (19*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (cc[19] - cc[24])*Lc[p2, lb]*Lc[p2, p3]^3 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, p3]^4 + (2*cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (2*cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (2*cc[5] + 3*cc[18])*Lc[p1, p3]^3*Lc[p3, la] + (-2*cc[2] - cc[10] - cc[11] - 3*cc[15])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (2*cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-2*cc[3] - cc[12] - cc[14] - 3*cc[16])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[4] - 3*cc[17] - 3*cc[18])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[5] - 3*cc[18])*Lc[p2, p3]^3*Lc[p3, la] + (56/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lb] + (-56/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lb],
(* top14 *)
(-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p2]^4 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p3]^4 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-32/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p2]^3*Lc[p2, p3] - 16*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-304/9 + 2*cc[2] + 2*cc[3] - cc[6]/3 + (2*cc[7])/3 + cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (4*cc[14])/3 + 3*cc[15] + 3*cc[16] + cc[19] - (4*cc[20])/3 - 2*cc[21] - (4*cc[22])/3 + (26*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] + 2*cc[5] - cc[7] + cc[8]/3 + cc[10] + cc[12] - cc[13] - cc[14] + 3*cc[17] + 6*cc[18] - (4*cc[19])/3 - 2*cc[20] + 3*cc[21] + 2*cc[23] + (22*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/9 - 2*cc[2] + 2*cc[4] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[14]/3 - 3*cc[15] + 3*cc[17] + 3*cc[18] + cc[19] - (4*cc[20])/3 + cc[21] + (26*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 - 16*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] - 2*cc[3] + 2*cc[5] - cc[6]/3 - (7*cc[7])/3 - (2*cc[8])/3 + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (8*cc[14])/3 - 3*cc[16] + 3*cc[18] - (10*cc[19])/3 + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 + (10*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-8/3 + 2*cc[1] - 2*cc[4] - 2*cc[5] + cc[7] - cc[8]/3 - cc[10] - cc[12] + cc[13] + cc[14] - 3*cc[17] - 6*cc[18] + (4*cc[19])/3 + 2*cc[20] - 3*cc[21] - 2*cc[23] - (22*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p2, p3]^4 + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lc] + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lc],
(* top15 *)
(cc[22] - cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-8 - cc[22] + cc[23])*Lc[p1, p2]^3*Lc[p1, p3] + (cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] - cc[20]/3 - 2*cc[21] + (23*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (cc[19] - cc[24])*Lc[p1, lb]*Lc[p1, p3]^3 + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 3*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 3*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p3]^4 + (8 + cc[22] - cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (8 + cc[20] - cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (cc[19] - cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (-8 - cc[22] + cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (8 + cc[22] - cc[23])*Lc[p1, p2]^3*Lc[p2, p3] - 8*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - (4*cc[20])/3 + 4*cc[21] - (19*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + 2*cc[1] - 2*cc[4] - 2*cc[5] + cc[7] - cc[8]/3 - cc[10] - cc[12] + cc[13] + cc[14] - 3*cc[17] - 6*cc[18] + cc[19]/3 + cc[20] - 3*cc[21] + cc[22] - 2*cc[23] - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + 8*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (-8 - cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] + cc[20]/3 + 2*cc[21] - (23*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (19*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[19] + cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 3*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 3*cc[24])*Lc[p1, p2]*Lc[p2, p3]^3 + (8/3 - 2*cc[1] + 2*cc[4] + 2*cc[5] - cc[7] + cc[8]/3 + cc[10] + cc[12] - cc[13] - cc[14] + 3*cc[17] + 6*cc[18] - cc[19]/3 - cc[20] + 3*cc[21] - cc[22] + 2*cc[23] + (19*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[p2, lb]*Lc[p2, p3]^3 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, p3]^4 + (-56/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lb] + (56/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lb],
(* top16 *)
cc[8]*Lc[p1, la]^2*Lc[p1, p2]^2 + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]^2 + (-cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]^2*Lc[p1, p2]^2 + cc[24]*Lc[la, la]*Lc[p1, p2]^3 + (cc[19] + cc[24])*Lc[la, lb]*Lc[p1, p2]^3 + cc[19]*Lc[lb, lb]*Lc[p1, p2]^3 + ((-5*cc[8])/3 - cc[19]/3 + cc[24]/3)*Lc[p1, la]*Lc[p1, p2]^3 + ((-2*cc[8])/3 + cc[14] + (8*cc[19])/3 + (19*cc[24])/3)*Lc[p1, lb]*Lc[p1, p2]^3 + ((2*cc[8])/3 + cc[19]/3 - cc[24]/3)*Lc[p1, p2]^4 + cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] + 2*cc[6]*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3] + cc[6]*Lc[p1, lb]^2*Lc[p1, p2]*Lc[p1, p3] + cc[22]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3] + cc[20]*Lc[lb, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - (4*cc[6])/3 - cc[7]/3 - cc[8] + cc[10]/3 + cc[14]/3 + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 + (2*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/9 - (4*cc[6])/3 - cc[7]/3 + cc[10]/3 + (4*cc[14])/3 + 4*cc[19] - cc[20]/3 + cc[21] - cc[22]/3 + (2*cc[23])/3 + 8*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/9 + cc[6]/3 + cc[7]/3 + (2*cc[8])/3 - cc[10]/3 - cc[14]/3 - (2*cc[19])/3 + cc[20]/3 - cc[21] + cc[22]/3 - (2*cc[23])/3 - (7*cc[24])/3)*Lc[p1, p2]^3*Lc[p1, p3] + (-cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]^2*Lc[p1, p3]^2 + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]^2 + cc[8]*Lc[p1, lb]^2*Lc[p1, p3]^2 + cc[20]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + cc[22]*Lc[lb, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/9 - (4*cc[6])/3 - cc[7]/3 + cc[10]/3 + (4*cc[14])/3 + 4*cc[19] - cc[20]/3 + cc[21] - cc[22]/3 + (2*cc[23])/3 + 8*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/9 - (4*cc[6])/3 - cc[7]/3 - cc[8] + cc[10]/3 + cc[14]/3 + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 + (2*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + (2*cc[6])/3 + (2*cc[7])/3 - (2*cc[10])/3 - (2*cc[14])/3 - 2*cc[19] + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + cc[19]*Lc[la, la]*Lc[p1, p3]^3 + (cc[19] + cc[24])*Lc[la, lb]*Lc[p1, p3]^3 + cc[24]*Lc[lb, lb]*Lc[p1, p3]^3 + ((-2*cc[8])/3 + cc[14] + (8*cc[19])/3 + (19*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + ((-5*cc[8])/3 - cc[19]/3 + cc[24]/3)*Lc[p1, lb]*Lc[p1, p3]^3 + (-8/9 + cc[6]/3 + cc[7]/3 + (2*cc[8])/3 - cc[10]/3 - cc[14]/3 - (2*cc[19])/3 + cc[20]/3 - cc[21] + cc[22]/3 - (2*cc[23])/3 - (7*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + ((2*cc[8])/3 + cc[19]/3 - cc[24]/3)*Lc[p1, p3]^4 + cc[14]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (-cc[8] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, la] + (-cc[5] - cc[8]/3 - cc[14] - 2*cc[18] + cc[19]/3 - (10*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, la] + cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + cc[11]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (8/3 - cc[1] - cc[3] - cc[7] + cc[10] - cc[11] - cc[12] - cc[13] - 2*cc[14] - 2*cc[16] + 3*cc[21] - 4*cc[22] - 2*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + cc[9]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + (cc[8] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, la] + (cc[1] - cc[2] - cc[9] - cc[10] - cc[11] - cc[12] + cc[14] - 2*cc[15] - 3*cc[20] + cc[22] - 4*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + ((-2*cc[8])/3 - cc[9] - cc[14] - (10*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + cc[18]*Lc[p1, p2]^2*Lc[p2, la]^2 + cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 + cc[15]*Lc[p1, p3]^2*Lc[p2, la]^2 + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lb] + (-2*cc[14] - 6*cc[19] - 12*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, lb] + ((-2*cc[8])/3 + cc[14] + (8*cc[19])/3 + (19*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lb] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] + (8/9 + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (4*cc[14])/3 + 4*cc[19] + (17*cc[20])/3 + cc[21] + (17*cc[22])/3 + (20*cc[23])/3 + 8*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lb] + (cc[7] + cc[8])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, lb] + (8/9 + (2*cc[6])/3 - cc[7]/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + cc[14]/3 + cc[19] + (17*cc[20])/3 + cc[21] + (17*cc[22])/3 + (20*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (-cc[7] - (2*cc[8])/3 - cc[19]/3 + cc[24]/3)*Lc[p1, p3]^3*Lc[p2, lb] + (-cc[14] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lb] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] + cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb] + (cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lb] + (-cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]^2 + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]^2 + cc[7]*Lc[p1, p3]^2*Lc[p2, lb]^2 + (-8/3 - cc[10] - 3*cc[21])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]^2*Lc[p1, p2]*Lc[p2, p3] + cc[23]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p2, p3] + cc[20]*Lc[lb, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (32/9 - cc[6]/3 - cc[7]/3 - cc[8] + (4*cc[10])/3 + cc[14]/3 + cc[19] - cc[20]/3 + 4*cc[21] + (2*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (80/9 + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (4*cc[14])/3 + 4*cc[19] + (17*cc[20])/3 + cc[21] + (20*cc[22])/3 + (17*cc[23])/3 + 8*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-8/9 + cc[6]/3 + cc[7]/3 + (2*cc[8])/3 - cc[10]/3 - cc[14]/3 - (2*cc[19])/3 + cc[20]/3 - cc[21] - (2*cc[22])/3 + cc[23]/3 - (7*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3] + (-8/3 - cc[10] - 3*cc[21])*Lc[p1, lb]^2*Lc[p1, p3]*Lc[p2, p3] + cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + 2*cc[21]*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + cc[21]*Lc[lb, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (24 + 2*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] + cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] + 3*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (24 + 2*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] + cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] + 3*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-136/9 - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] - 2*cc[9] - (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (2*cc[14])/3 - 2*cc[19] - (34*cc[20])/3 - 2*cc[21] - (37*cc[22])/3 - (37*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + cc[20]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p3]^2*Lc[p2, p3] + cc[23]*Lc[lb, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (80/9 + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (4*cc[14])/3 + 4*cc[19] + (17*cc[20])/3 + cc[21] + (20*cc[22])/3 + (17*cc[23])/3 + 8*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (32/9 - cc[6]/3 - cc[7]/3 - cc[8] + (4*cc[10])/3 + cc[14]/3 + cc[19] - cc[20]/3 + 4*cc[21] + (2*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-136/9 - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] - 2*cc[9] - (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (2*cc[14])/3 - 2*cc[19] - (34*cc[20])/3 - 2*cc[21] - (37*cc[22])/3 - (37*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/9 + cc[6]/3 + cc[7]/3 + (2*cc[8])/3 - cc[10]/3 - cc[14]/3 - (2*cc[19])/3 + cc[20]/3 - cc[21] - (2*cc[22])/3 + cc[23]/3 - (7*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + cc[13]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-16/9 + cc[1] - cc[4] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + (4*cc[14])/3 - 2*cc[17] - 2*cc[18] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + cc[10]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-4/3 + cc[6] + cc[7] + cc[8] + cc[9] - 2*cc[10] + cc[11] + cc[12] - cc[16] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-56/9 - cc[1] + cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (11*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + cc[17]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + cc[16]*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3] + (8/9 - (4*cc[6])/3 - cc[7]/3 + cc[10]/3 + (4*cc[14])/3 + 4*cc[19] - cc[20]/3 + cc[21] + (2*cc[22])/3 - cc[23]/3 + 8*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-16/3 - 2*cc[10] - 6*cc[21])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (16 + 2*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] + cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] + 3*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (32/9 - cc[6]/3 - (4*cc[7])/3 + (4*cc[10])/3 + cc[14]/3 + cc[19] - cc[20]/3 + 4*cc[21] + (2*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (-8/3 - cc[10] + cc[16] - 3*cc[21])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + cc[6]*Lc[p1, p2]*Lc[p2, lb]^2*Lc[p2, p3] + (-8/3 - cc[10] - 3*cc[21])*Lc[p1, p3]*Lc[p2, lb]^2*Lc[p2, p3] + cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 + 2*cc[7]*Lc[p1, la]*Lc[p1, lb]*Lc[p2, p3]^2 + cc[7]*Lc[p1, lb]^2*Lc[p2, p3]^2 + cc[23]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + cc[22]*Lc[lb, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (32/9 - cc[6]/3 - (4*cc[7])/3 + (4*cc[10])/3 + cc[14]/3 + cc[19] + (2*cc[20])/3 + 4*cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (80/9 + (2*cc[6])/3 - cc[7]/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + cc[14]/3 + cc[19] + (20*cc[20])/3 + cc[21] + (17*cc[22])/3 + (17*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (-16/9 + (2*cc[6])/3 + (2*cc[7])/3 - (2*cc[10])/3 - (2*cc[14])/3 - 2*cc[19] - cc[20]/3 - 2*cc[21] - cc[22]/3 + (2*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + cc[22]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + cc[23]*Lc[lb, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (80/9 + (2*cc[6])/3 - cc[7]/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + cc[14]/3 + cc[19] + (20*cc[20])/3 + cc[21] + (17*cc[22])/3 + (17*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (32/9 - cc[6]/3 - (4*cc[7])/3 + (4*cc[10])/3 + cc[14]/3 + cc[19] + (2*cc[20])/3 + 4*cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-136/9 - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] - 2*cc[9] - (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (2*cc[14])/3 - 2*cc[19] - (40*cc[20])/3 - 2*cc[21] - (34*cc[22])/3 - (34*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-16/9 + (2*cc[6])/3 + (2*cc[7])/3 - (2*cc[10])/3 - (2*cc[14])/3 - 2*cc[19] - cc[20]/3 - 2*cc[21] - cc[22]/3 + (2*cc[23])/3 - 4*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + cc[12]*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + cc[12]*Lc[p1, lb]*Lc[p2, la]*Lc[p2, p3]^2 + (8/9 - cc[1] + cc[4] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[13] - (2*cc[14])/3 + cc[17] + cc[18] + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 + (2*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/9 + cc[1] + cc[3] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[13] + (5*cc[14])/3 + cc[16] + 2*cc[19] + cc[20]/3 - cc[21] + (10*cc[22])/3 + (7*cc[23])/3 + 4*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + cc[18]*Lc[p2, la]^2*Lc[p2, p3]^2 + (cc[7] + cc[8])*Lc[p1, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[7] + cc[8])*Lc[p1, lb]*Lc[p2, lb]*Lc[p2, p3]^2 + (8/9 - (4*cc[6])/3 - cc[7]/3 - cc[8] + cc[10]/3 + cc[14]/3 + cc[19] + (2*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (32/9 - cc[6]/3 - cc[7]/3 - cc[8] + (4*cc[10])/3 + cc[14]/3 + cc[19] + (2*cc[20])/3 + 4*cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[8] + cc[18])*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3]^2 + cc[8]*Lc[p2, lb]^2*Lc[p2, p3]^2 + cc[24]*Lc[la, la]*Lc[p2, p3]^3 + 2*cc[24]*Lc[la, lb]*Lc[p2, p3]^3 + cc[24]*Lc[lb, lb]*Lc[p2, p3]^3 + (-cc[7] - (2*cc[8])/3 + (2*cc[19])/3 - (2*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[7] - (2*cc[8])/3 + (2*cc[19])/3 - (2*cc[24])/3)*Lc[p1, lb]*Lc[p2, p3]^3 + (-8/9 + cc[6]/3 + cc[7]/3 + (2*cc[8])/3 - cc[10]/3 - cc[14]/3 - (5*cc[19])/3 - (2*cc[20])/3 - cc[21] + cc[22]/3 + cc[23]/3 - (4*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-8/9 + cc[6]/3 + cc[7]/3 + (2*cc[8])/3 - cc[10]/3 - cc[14]/3 - (5*cc[19])/3 - (2*cc[20])/3 - cc[21] + cc[22]/3 + cc[23]/3 - (4*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (cc[5] + cc[18] + 3*cc[24])*Lc[p2, la]*Lc[p2, p3]^3 + ((-5*cc[8])/3 + (2*cc[19])/3 - (2*cc[24])/3)*Lc[p2, lb]*Lc[p2, p3]^3 + ((2*cc[8])/3 - (2*cc[19])/3 + (2*cc[24])/3)*Lc[p2, p3]^4 + (cc[7] + cc[8])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] - (2*cc[8])/3 - cc[19]/3 + cc[24]/3)*Lc[p1, p2]^3*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (8/9 + (2*cc[6])/3 - cc[7]/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + cc[14]/3 + cc[19] + (17*cc[20])/3 + cc[21] + (17*cc[22])/3 + (20*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-2*cc[14] - 6*cc[19] - 12*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] + (cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, la] + (8/9 + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] + cc[9] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (4*cc[14])/3 + 4*cc[19] + (17*cc[20])/3 + cc[21] + (17*cc[22])/3 + (20*cc[23])/3 + 8*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + ((-2*cc[8])/3 + cc[14] + (8*cc[19])/3 + (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] + cc[12]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] + cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] + cc[9]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, la] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, la] + (cc[7] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, la] + (-16/3 - 2*cc[10] - 6*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (32/9 - cc[6]/3 - (4*cc[7])/3 + (4*cc[10])/3 + cc[14]/3 + cc[19] - cc[20]/3 + 4*cc[21] + (2*cc[22])/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (16 + 2*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] + cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] + 3*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/9 - (4*cc[6])/3 - cc[7]/3 + cc[10]/3 + (4*cc[14])/3 + 4*cc[19] - cc[20]/3 + cc[21] + (2*cc[22])/3 - cc[23]/3 + 8*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + cc[13]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] + cc[11]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - 3*cc[21])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (cc[7] + cc[8])*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, la] + (32/9 - cc[6]/3 - cc[7]/3 - cc[8] + (4*cc[10])/3 + cc[14]/3 + cc[19] + (2*cc[20])/3 + 4*cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (8/9 - (4*cc[6])/3 - cc[7]/3 - cc[8] + cc[10]/3 + cc[14]/3 + cc[19] + (2*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 + 2*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + 2*cc[8]*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, la] + ((-5*cc[8])/3 + (2*cc[19])/3 - (2*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + cc[7]*Lc[p1, p2]^2*Lc[p3, la]^2 + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 + (-cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]^2 + (-8/3 - cc[10] - 3*cc[21])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 + cc[6]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 + cc[8]*Lc[p2, p3]^2*Lc[p3, la]^2 + (cc[8] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, lb] + cc[9]*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, lb] + ((-2*cc[8])/3 - cc[9] - cc[14] - (10*cc[19])/3 - (17*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, lb] + cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] + cc[11]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] + (cc[1] - cc[2] - cc[9] - cc[10] - cc[11] - cc[12] + cc[14] - 2*cc[15] - 3*cc[20] + cc[22] - 4*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-cc[8] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lb] + cc[14]*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, lb] + (8/3 - cc[1] - cc[3] - cc[7] + cc[10] - cc[11] - cc[12] - cc[13] - 2*cc[14] - 2*cc[16] + 3*cc[21] - 4*cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (-cc[5] - cc[8]/3 - cc[14] - 2*cc[18] + cc[19]/3 - (10*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lb] + (-cc[7] + cc[9] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, lb] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 2*cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lb] + (-cc[7] + cc[9] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lb] + cc[9]*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, lb] + cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, lb] + cc[12]*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p3, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + cc[10]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + (-56/9 - cc[1] + cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - cc[11] - cc[13] - (4*cc[14])/3 + cc[15] - cc[19] - (11*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + cc[13]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (-4/3 + cc[6] + cc[7] + cc[8] + cc[9] - 2*cc[10] + cc[11] + cc[12] - cc[16] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (-16/9 + cc[1] - cc[4] - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 - cc[12] + (4*cc[14])/3 - 2*cc[17] - 2*cc[18] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] + cc[10] + cc[11] + cc[13] + 3*cc[21])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] + cc[10] + cc[11] + cc[13] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + cc[11]*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, lb] + cc[13]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, lb] + cc[12]*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lb] + cc[12]*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, lb] + (-8/9 + cc[1] + cc[3] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[13] + (5*cc[14])/3 + cc[16] + 2*cc[19] + cc[20]/3 - cc[21] + (10*cc[22])/3 + (7*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (8/9 - cc[1] + cc[4] - cc[6]/3 - cc[7]/3 + cc[10]/3 - cc[13] - (2*cc[14])/3 + cc[17] + cc[18] + cc[19] - cc[20]/3 + cc[21] - cc[22]/3 + (2*cc[23])/3 + 2*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-2*cc[8] + 2*cc[14])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lb] + cc[14]*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[5] + cc[18] + 3*cc[24])*Lc[p2, p3]^3*Lc[p3, lb] + (cc[7] + cc[15])*Lc[p1, p2]^2*Lc[p3, la]*Lc[p3, lb] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] + cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lb] + (-cc[14] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lb] + (-8/3 - cc[10] + cc[16] - 3*cc[21])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[6] + cc[17])*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[8] + cc[18])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lb] + cc[15]*Lc[p1, p2]^2*Lc[p3, lb]^2 + cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb]^2 + cc[18]*Lc[p1, p3]^2*Lc[p3, lb]^2 + cc[16]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb]^2 + cc[17]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb]^2 + cc[18]*Lc[p2, p3]^2*Lc[p3, lb]^2,
(* top17 *)
(-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]^2 + (cc[8] - cc[18])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]^2 + (cc[19] - cc[24])*Lc[la, lb]*Lc[p1, p2]^3 + (-cc[8]/3 + cc[18] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, la]*Lc[p1, p2]^3 + (cc[5] - cc[8]/3 + 2*cc[14] + 2*cc[18] + (7*cc[19])/3 + (29*cc[24])/3)*Lc[p1, lb]*Lc[p1, p2]^3 + (cc[5] - (4*cc[8])/3 + cc[14] + 2*cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (-cc[5] + (2*cc[8])/3 - cc[14] - 2*cc[18] + cc[19]/3 - (16*cc[24])/3)*Lc[p1, p2]^4 + (cc[6] - cc[17])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3] + (cc[6] - cc[17])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3] + (cc[20] - cc[23])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[22] - cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/9 - (2*cc[6])/3 + cc[7]/3 - cc[10]/3 + (2*cc[14])/3 + cc[17] + cc[18] + 2*cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] + cc[10] + cc[12] + 2*cc[17] + 2*cc[18] + 3*cc[19] - cc[20] + 3*cc[21] + cc[23] + 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] - cc[8] + cc[10] + cc[12] - cc[14] + 2*cc[17] + 2*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-16/9 + cc[1] - cc[4] - cc[5] + (2*cc[6])/3 + (2*cc[7])/3 + (2*cc[8])/3 - (2*cc[10])/3 - cc[12] - (2*cc[14])/3 - 2*cc[17] - 4*cc[18] - (5*cc[19])/3 + (2*cc[20])/3 - 2*cc[21] - cc[22]/3 - (7*cc[23])/3 - (28*cc[24])/3)*Lc[p1, p2]^3*Lc[p1, p3] + (cc[8] - cc[18])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]^2 + (-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]^2 + (cc[22] - cc[23])*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[20] - cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-8/9 - (2*cc[6])/3 + cc[7]/3 - cc[10]/3 + (2*cc[14])/3 + cc[17] + cc[18] + 2*cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[1] - cc[4] - cc[6] - cc[8] + cc[13] + cc[14] - cc[17] - cc[18] + cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[1] - cc[4] - cc[6] + cc[13] + 2*cc[14] - cc[17] - cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-8/9 + (4*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] - cc[13] - (4*cc[14])/3 - cc[17] - cc[18] - 4*cc[19] - (2*cc[20])/3 - cc[21] - (2*cc[22])/3 - (8*cc[23])/3 - 8*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (cc[19] - cc[24])*Lc[la, lc]*Lc[p1, p3]^3 + (-cc[8]/3 + cc[18] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (-cc[5] - (5*cc[8])/3 - cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, lb]*Lc[p1, p3]^3 + (-cc[5] - (2*cc[8])/3 + cc[14] - cc[18] + (8*cc[19])/3 + (10*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (8/9 - cc[1] + cc[4] + cc[5] + (2*cc[6])/3 - cc[7]/3 + cc[8] + cc[10]/3 - cc[13] - (5*cc[14])/3 + cc[17] + 2*cc[18] - 3*cc[19] - (4*cc[20])/3 + cc[21] - cc[22]/3 - cc[23]/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[5] + cc[8] + cc[18] - cc[19] + 2*cc[24])*Lc[p1, p3]^4 + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, la] + (2*cc[8] - cc[14])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, la] + ((-4*cc[8])/3 + cc[14] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (16/9 - (2*cc[6])/3 + cc[7]/3 - cc[8] + (2*cc[10])/3 + cc[13] + (5*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (cc[7] + cc[8] - cc[12])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, la] + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, la] + (16/9 - (2*cc[6])/3 - (2*cc[7])/3 + (2*cc[10])/3 + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[7] - cc[8]/3 + cc[12] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, la] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lb] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^3*Lc[p2, lb] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb] + (16/3 + cc[6] + cc[7] + 2*cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[14] + 3*cc[19] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lb] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb] + (-2*cc[8] + cc[14])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lc] + (-cc[5] + (4*cc[8])/3 - cc[14] - 2*cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (-8/9 - cc[1] - cc[3] + cc[6]/3 - (2*cc[7])/3 + cc[8] - cc[10]/3 - cc[11] - cc[12] - cc[13] - (7*cc[14])/3 - 2*cc[16] - cc[19] + cc[20]/3 - cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lc] + (-32/9 + cc[1] - cc[2] + cc[6]/3 + (4*cc[7])/3 - cc[9] - (7*cc[10])/3 - cc[11] - cc[12] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (11*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (cc[7] - cc[9] - cc[14] - 4*cc[19] - 5*cc[24])*Lc[p1, p3]^3*Lc[p2, lc] + (-cc[8] + cc[18])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lc] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc] + (-cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lc] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[la, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (16/9 + cc[6]/3 + cc[7]/3 + cc[8] + (2*cc[10])/3 + (2*cc[14])/3 + cc[16] + 2*cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 + cc[23]/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-16/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] + cc[9] - (2*cc[10])/3 + 2*cc[11] + 2*cc[12] + 2*cc[13] + (10*cc[14])/3 + 2*cc[16] + 4*cc[19] + (17*cc[20])/3 - 2*cc[21] + (29*cc[22])/3 + (26*cc[23])/3 + 8*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (8/9 + cc[1] + cc[3] - cc[6]/3 + (2*cc[7])/3 - cc[8] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (7*cc[14])/3 + 2*cc[16] + cc[19] - cc[20]/3 + cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-cc[1] - cc[3] - cc[7] - (2*cc[8])/3 - cc[11] - cc[12] - cc[13] - 3*cc[14] - 2*cc[16] - (10*cc[19])/3 - 5*cc[22] - 3*cc[23] - (23*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, p3] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, la]*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3] + (-8/3 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] - 2*cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 2*cc[16] + 12*cc[20] - 4*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (52/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (76/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-100/9 - cc[1] - cc[3] - (7*cc[6])/3 - (13*cc[7])/3 - 4*cc[8] - 3*cc[9] + cc[10]/3 - 4*cc[11] - 4*cc[12] - 5*cc[13] - (11*cc[14])/3 - 3*cc[16] - 5*cc[19] - (55*cc[20])/3 + 2*cc[21] - (70*cc[22])/3 - (67*cc[23])/3 - 10*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[la, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[20] - cc[22])*Lc[la, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (16/9 + cc[6]/3 + cc[7]/3 + cc[8] + (2*cc[10])/3 + (2*cc[14])/3 + cc[16] + 2*cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 + cc[23]/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (40/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - 2*cc[8] + (5*cc[10])/3 - cc[13] - (4*cc[14])/3 - cc[16] - cc[19] + cc[20]/3 + 5*cc[21] - (11*cc[22])/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (88/9 - cc[1] - cc[3] + cc[6]/3 - (2*cc[7])/3 + cc[9] + (2*cc[10])/3 + cc[11] + cc[12] - cc[14]/3 - cc[16] + 2*cc[19] + (16*cc[20])/3 + 2*cc[21] + (10*cc[22])/3 + (10*cc[23])/3 + 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-44/3 + cc[1] + cc[3] - 2*cc[6] - 2*cc[7] - 3*cc[8] - 3*cc[9] - cc[10] - 3*cc[11] - 3*cc[12] - 3*cc[13] - 3*cc[19] - 19*cc[20] - 2*cc[21] - 16*cc[22] - 17*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-32/9 + cc[1] + cc[3] + cc[6]/3 + (4*cc[7])/3 + cc[8]/3 - (4*cc[10])/3 + cc[13] + (2*cc[14])/3 + cc[16] - (4*cc[19])/3 - (2*cc[20])/3 - 4*cc[21] + (7*cc[22])/3 + (7*cc[23])/3 - (11*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (16/9 - (2*cc[6])/3 + cc[7]/3 + cc[8] + (2*cc[10])/3 + cc[11] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 + cc[23]/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (40/3 + 2*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 4*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (88/9 + (4*cc[6])/3 + (4*cc[7])/3 + 2*cc[8] + cc[9] + (5*cc[10])/3 + cc[11] + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + (19*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (19*cc[23])/3 + 4*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] + cc[8] - cc[10] - cc[12] + cc[14] - 2*cc[17] - 2*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-76/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-136/9 - cc[1] + cc[2] - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] - 2*cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (-cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (cc[7] - cc[15])*Lc[p1, la]*Lc[p1, lb]*Lc[p2, p3]^2 + (cc[7] - cc[15])*Lc[p1, la]*Lc[p1, lc]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (-56/9 - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] - cc[14]/3 + cc[15] - cc[19] - (14*cc[20])/3 + 2*cc[21] - (17*cc[22])/3 - (17*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/9 - cc[1] + cc[2] + (2*cc[6])/3 - cc[7]/3 + cc[8] + 2*cc[9] + (4*cc[10])/3 + 2*cc[11] + 2*cc[12] + cc[13] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (26*cc[20])/3 + cc[21] + (14*cc[22])/3 + (32*cc[23])/3 + 2*cc[24])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (32/9 - cc[1] + cc[2] - cc[6]/3 - (4*cc[7])/3 + cc[9] + (7*cc[10])/3 + cc[11] + cc[12] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (11*cc[20])/3 + 4*cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (-40/9 + cc[1] - cc[2] + (2*cc[6])/3 + (5*cc[7])/3 - (8*cc[10])/3 + cc[13] + cc[14]/3 - 2*cc[15] - 2*cc[19] + (5*cc[20])/3 - 5*cc[21] + (17*cc[22])/3 + (2*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[la, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-56/9 - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] - cc[14]/3 + cc[15] - cc[19] - (14*cc[20])/3 + 2*cc[21] - (17*cc[22])/3 - (17*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (88/9 + cc[1] - cc[2] + cc[6]/3 + cc[7]/3 + cc[8] + cc[9] + (2*cc[10])/3 + cc[11] + cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (10*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (136/9 + cc[1] - cc[2] + (4*cc[6])/3 + (4*cc[7])/3 + 2*cc[8] + 2*cc[9] - cc[10]/3 + 2*cc[11] + cc[12] + 2*cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (31*cc[20])/3 - cc[21] + (37*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/9 - (2*cc[6])/3 + cc[7]/3 - cc[8] - 2*cc[9] - cc[10]/3 - 2*cc[11] - cc[12] - cc[13] - cc[14]/3 - cc[15] - cc[19] - (26*cc[20])/3 - (20*cc[22])/3 - (20*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 - cc[1] + cc[2] - cc[8] - cc[10] + cc[12] - 2*cc[14] + cc[15] - 3*cc[19] + cc[20] - 3*cc[21] - 3*cc[22] + 4*cc[23] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p2, la]*Lc[p2, p3]^2 + (16/9 - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] + (2*cc[14])/3 + 2*cc[19] - (14*cc[20])/3 + 2*cc[21] - (17*cc[22])/3 - (17*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-56/9 - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] + (2*cc[14])/3 + 2*cc[19] - (14*cc[20])/3 + 2*cc[21] - (17*cc[22])/3 - (17*cc[23])/3 + 4*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (-16/3 - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[14] - 3*cc[19] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[1] + cc[4] + cc[6] - cc[13] - 2*cc[14] + cc[17] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (-88/9 + cc[1] + cc[3] - cc[6]/3 + (2*cc[7])/3 - cc[9] - (2*cc[10])/3 - cc[11] - cc[12] + cc[14]/3 + cc[16] - 2*cc[19] - (16*cc[20])/3 - 2*cc[21] - (10*cc[22])/3 - (10*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[19] + cc[24])*Lc[la, lb]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[la, lc]*Lc[p2, p3]^3 + ((-4*cc[8])/3 - 2*cc[14] - (14*cc[19])/3 - (34*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (-cc[7] + cc[9] + cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, lc]*Lc[p2, p3]^3 + (-16/9 + (2*cc[6])/3 + (5*cc[7])/3 + (7*cc[8])/3 - (2*cc[10])/3 + cc[11] + cc[12] + cc[13] + (4*cc[14])/3 + (8*cc[19])/3 + (14*cc[20])/3 - 2*cc[21] + (17*cc[22])/3 + (17*cc[23])/3 + (22*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (56/9 + (2*cc[6])/3 + (5*cc[7])/3 + (7*cc[8])/3 - (2*cc[10])/3 + cc[11] + cc[12] + cc[13] + (4*cc[14])/3 + (8*cc[19])/3 + (14*cc[20])/3 - 2*cc[21] + (17*cc[22])/3 + (17*cc[23])/3 + (22*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + ((-4*cc[8])/3 - 2*cc[14] - (14*cc[19])/3 - (34*cc[24])/3)*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p2, lb]*Lc[p2, p3]^3 + (cc[5] + (2*cc[8])/3 - cc[14] + cc[18] - (8*cc[19])/3 - (10*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + ((4*cc[8])/3 + 2*cc[14] + (14*cc[19])/3 + (34*cc[24])/3)*Lc[p2, p3]^4 + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p3, la] + (cc[7] + cc[8] - cc[12])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[7] - cc[8]/3 + cc[12] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (16/9 - (2*cc[6])/3 - (2*cc[7])/3 + (2*cc[10])/3 + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (2*cc[8] - cc[14])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p3, la] + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, la] + (16/9 - (2*cc[6])/3 + cc[7]/3 - cc[8] + (2*cc[10])/3 + cc[13] + (5*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] + cc[22]/3 + (4*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + ((-4*cc[8])/3 + cc[14] + cc[19]/3 + (5*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p3, la] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p3, la] + (-cc[7] - cc[8] + cc[12])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, la] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, la] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (88/9 + (4*cc[6])/3 + (4*cc[7])/3 + 2*cc[8] + cc[9] + (5*cc[10])/3 + cc[11] + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + (19*cc[20])/3 + 2*cc[21] + (22*cc[22])/3 + (19*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (40/3 + 2*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 4*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (16/9 - (2*cc[6])/3 + cc[7]/3 + cc[8] + (2*cc[10])/3 + cc[11] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] + (4*cc[22])/3 + cc[23]/3 + 4*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lb]*Lc[p2, p3]^2*Lc[p3, la] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p2, p3]^2*Lc[p3, la] + (-56/9 - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] + (2*cc[14])/3 + 2*cc[19] - (14*cc[20])/3 + 2*cc[21] - (17*cc[22])/3 - (17*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (16/9 - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] - cc[12] - cc[13] + (2*cc[14])/3 + 2*cc[19] - (14*cc[20])/3 + 2*cc[21] - (17*cc[22])/3 - (17*cc[23])/3 + 4*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, lb]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, la] + ((-4*cc[8])/3 - 2*cc[14] - (14*cc[19])/3 - (34*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, lb] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^3*Lc[p3, lb] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lb] + (-88/9 - cc[1] + cc[2] - cc[6]/3 - cc[7]/3 - cc[8] - cc[9] - (2*cc[10])/3 - cc[11] - cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (10*cc[20])/3 - 2*cc[21] - (22*cc[22])/3 - (4*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-2*cc[8] + cc[14])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lb] + (-40/9 + cc[1] + cc[3] + (2*cc[6])/3 + (5*cc[7])/3 + 2*cc[8] - (5*cc[10])/3 + cc[13] + (4*cc[14])/3 + cc[16] + cc[19] - cc[20]/3 - 5*cc[21] + (11*cc[22])/3 + (8*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (cc[5] + (5*cc[8])/3 + cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lb] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, lb] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lb] + (-cc[7] - cc[8] + cc[12])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lb] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lb] + (-8/9 + cc[1] - cc[2] - (2*cc[6])/3 + cc[7]/3 - cc[8] - 2*cc[9] - (4*cc[10])/3 - 2*cc[11] - 2*cc[12] - cc[13] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (26*cc[20])/3 - cc[21] - (14*cc[22])/3 - (32*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (-52/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (-cc[1] + cc[4] + cc[6] + cc[8] - cc[13] - cc[14] + cc[17] + cc[18] - cc[20] + cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lb] + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lb] + (16/9 - cc[1] - cc[3] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] - cc[9] + (2*cc[10])/3 - 2*cc[11] - 2*cc[12] - 2*cc[13] - (10*cc[14])/3 - 2*cc[16] - 4*cc[19] - (17*cc[20])/3 + 2*cc[21] - (29*cc[22])/3 - (26*cc[23])/3 - 8*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] - cc[10] - cc[12] - 2*cc[17] - 2*cc[18] - 3*cc[19] + cc[20] - 3*cc[21] - cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[5] + cc[8]/3 - 2*cc[14] - 2*cc[18] - (7*cc[19])/3 - (29*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lb] + (-cc[7] + cc[15])*Lc[p1, p2]^2*Lc[p3, la]*Lc[p3, lb] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lb] + (-cc[8] + cc[18])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lb] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (-cc[6] + cc[17])*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lb] + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lb] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 5*cc[22] + 7*cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + 2*cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[14] + 3*cc[19] + 5*cc[20] - 3*cc[21] + 6*cc[22] + 7*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (cc[8] + cc[14] + 2*cc[19] + 7*cc[24])*Lc[p1, p3]^3*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 5*cc[22] - 7*cc[23])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] - cc[20] + cc[22] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lc] + (8/3 - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[14] - 3*cc[19] - 5*cc[20] + 3*cc[21] - 6*cc[22] - 7*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] + cc[20] - cc[22] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lc] + (-cc[8] - cc[14] - 2*cc[19] - 7*cc[24])*Lc[p2, p3]^3*Lc[p3, lc] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lc] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lc] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lc],
(* top18 *)
cc[8]*Lc[p1, la]^2*Lc[p1, p2]^2 + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]^2 + cc[24]*Lc[la, la]*Lc[p1, p2]^3 + (-cc[19] + cc[24])*Lc[la, lc]*Lc[p1, p2]^3 + (-cc[8]/3 - cc[14] + cc[19]/3 - (7*cc[24])/3)*Lc[p1, la]*Lc[p1, p2]^3 + (-cc[8] - cc[14] - 2*cc[19] - 7*cc[24])*Lc[p1, lc]*Lc[p1, p2]^3 + (-cc[5] - cc[8]/3 - cc[18] + cc[19]/3 - (4*cc[24])/3)*Lc[p1, p2]^4 + cc[6]*Lc[p1, la]^2*Lc[p1, p2]*Lc[p1, p3] + cc[22]*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-cc[20] + cc[22])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/9 - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] - cc[10]/3 - cc[11] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 - cc[21] - (5*cc[22])/3 - (2*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-cc[8] - cc[14] - 3*cc[19] + cc[20] - cc[22] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (8/3 - cc[1] - cc[3] - cc[7] - (2*cc[8])/3 + cc[10] - cc[13] - 2*cc[14] - cc[16] - (7*cc[19])/3 + 3*cc[21] - 2*cc[22] - 2*cc[23] - (14*cc[24])/3)*Lc[p1, p2]^3*Lc[p1, p3] + (-cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]^2*Lc[p1, p3]^2 + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]^2 + cc[20]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[20] - cc[22])*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (-8/9 - (2*cc[6])/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + (13*cc[20])/3 - cc[21] + (19*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[8] + cc[14] + 3*cc[19] - cc[20] + cc[22] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/9 + cc[1] - cc[2] + (2*cc[6])/3 + (2*cc[7])/3 + cc[10]/3 - cc[12] + cc[14]/3 - cc[15] - 2*cc[19] - cc[20]/3 + cc[21] + (5*cc[22])/3 - (10*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + cc[19]*Lc[la, la]*Lc[p1, p3]^3 + (cc[19] - cc[24])*Lc[la, lc]*Lc[p1, p3]^3 + (-cc[8]/3 + 2*cc[14] + (13*cc[19])/3 + (35*cc[24])/3)*Lc[p1, la]*Lc[p1, p3]^3 + (cc[8] + cc[14] + 2*cc[19] + 7*cc[24])*Lc[p1, lc]*Lc[p1, p3]^3 + (-64/9 - cc[6]/3 - (4*cc[7])/3 - (2*cc[8])/3 + cc[10]/3 - cc[11] - cc[12] - cc[13] - (2*cc[14])/3 - cc[19]/3 - (16*cc[20])/3 + cc[21] - (16*cc[22])/3 - (16*cc[23])/3 - (11*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (cc[8]/3 - cc[14] - (7*cc[19])/3 - (14*cc[24])/3)*Lc[p1, p3]^4 + cc[14]*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, la] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, la] + (cc[5] + cc[8]/3 - cc[19]/3 + (4*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, la] + cc[11]*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la] + (-8/3 + cc[1] + cc[3] + cc[7] + cc[8] - cc[10] + cc[13] + 2*cc[14] + 3*cc[19] - 3*cc[21] + 2*cc[22] + 2*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + cc[9]*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[1] + cc[2] + cc[12] - cc[14] + cc[20] - cc[22] + 4*cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-cc[8]/3 - cc[9] - (5*cc[19])/3 - cc[24]/3)*Lc[p1, p3]^3*Lc[p2, la] + cc[18]*Lc[p1, p2]^2*Lc[p2, la]^2 + cc[16]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]^2 + cc[15]*Lc[p1, p3]^2*Lc[p2, la]^2 + (-cc[8] + 2*cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, lc] + (cc[5] + (2*cc[8])/3 - cc[14] + cc[18] - (8*cc[19])/3 - (10*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (cc[7] + cc[8] + cc[9] + 2*cc[11] + cc[12] + cc[13] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc] + (-88/9 + cc[1] + cc[3] - cc[6]/3 + (2*cc[7])/3 - cc[9] - (2*cc[10])/3 - cc[11] - cc[12] + cc[14]/3 + cc[16] - 2*cc[19] - (16*cc[20])/3 - 2*cc[21] - (10*cc[22])/3 - (10*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, lc] + (-136/9 - cc[1] + cc[2] - (4*cc[6])/3 - (4*cc[7])/3 - 2*cc[8] - 2*cc[9] + cc[10]/3 - 2*cc[11] - cc[12] - 2*cc[13] - (5*cc[14])/3 + cc[15] - 2*cc[19] - (31*cc[20])/3 + cc[21] - (37*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (cc[7] - cc[9] - cc[14] - 4*cc[19] - 5*cc[24])*Lc[p1, p3]^3*Lc[p2, lc] + (cc[14] + cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, lc] + (8 + cc[6] + cc[7] + cc[8] + cc[9] + cc[11] + cc[12] + cc[13] + cc[16] + 6*cc[20] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc] + (-cc[7] + cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, lc] + (-8/3 - cc[10] - 3*cc[21])*Lc[p1, la]^2*Lc[p1, p2]*Lc[p2, p3] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3] + cc[23]*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-cc[20] + cc[23])*Lc[la, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (16/9 + cc[6]/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[13] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 + 2*cc[21] - (2*cc[22])/3 - (5*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (8/3 - cc[6] - cc[7] - 2*cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - cc[14] - 3*cc[19] - 5*cc[20] + 3*cc[21] - 6*cc[22] - 7*cc[23] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-16/9 + cc[1] - cc[4] - cc[6]/3 + (2*cc[7])/3 + cc[8]/3 - (2*cc[10])/3 + cc[13] + cc[14]/3 - cc[17] - cc[18] - (4*cc[19])/3 + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 + (2*cc[23])/3 - (8*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, p3] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]^2*Lc[p1, p3]*Lc[p2, p3] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3] + cc[21]*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (8 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 4*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-68/9 - (2*cc[6])/3 + cc[7]/3 - cc[8] - cc[9] + (2*cc[10])/3 - cc[11] - cc[12] - (4*cc[14])/3 + cc[16] - 4*cc[19] - (14*cc[20])/3 + cc[21] - (14*cc[22])/3 - (14*cc[23])/3 - 8*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + cc[20]*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3] + (cc[20] - cc[23])*Lc[la, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (16/9 + cc[6]/3 + cc[7]/3 + cc[8] + cc[9] + (2*cc[10])/3 + cc[11] + cc[12] + cc[13] + (5*cc[14])/3 + 5*cc[19] + (13*cc[20])/3 + 2*cc[21] + (16*cc[22])/3 + (19*cc[23])/3 + 10*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[6] + cc[7] + 2*cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + cc[14] + 3*cc[19] + 5*cc[20] - 3*cc[21] + 6*cc[22] + 7*cc[23] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-88/3 - cc[1] + cc[2] - 2*cc[6] - 3*cc[7] - 3*cc[8] - 2*cc[9] - 2*cc[11] - 2*cc[12] - 3*cc[13] - 2*cc[14] + 2*cc[15] - 3*cc[19] - 13*cc[20] - cc[21] - 18*cc[22] - 13*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-16/9 + (2*cc[6])/3 + (2*cc[7])/3 + cc[8]/3 - (2*cc[10])/3 - (5*cc[14])/3 - (13*cc[19])/3 + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 + (2*cc[23])/3 - (26*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + cc[13]*Lc[p1, la]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3] + (16/9 - cc[1] + cc[4] + cc[6]/3 - (2*cc[7])/3 + (2*cc[10])/3 - cc[13] - cc[14]/3 + cc[18] + 2*cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + cc[10]*Lc[p1, la]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-16/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (20/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] - 2*cc[16] + 6*cc[20] - 2*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (8/9 + cc[1] - cc[2] - cc[6]/3 - cc[7]/3 - cc[9] - (2*cc[10])/3 - cc[11] - cc[12] + (4*cc[14])/3 - 2*cc[15] + cc[19] - (13*cc[20])/3 + cc[21] + (2*cc[22])/3 - (13*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + cc[17]*Lc[p1, p2]*Lc[p2, la]^2*Lc[p2, p3] + cc[16]*Lc[p1, p3]*Lc[p2, la]^2*Lc[p2, p3] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3] + (-cc[1] + cc[4] + cc[6] - cc[13] - 2*cc[14] + cc[17] + cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (32/3 + cc[6] + cc[7] + cc[8] + cc[9] + 2*cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] + 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-76/3 - cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - 3*cc[10] - 2*cc[11] - 2*cc[12] - 3*cc[13] - cc[16] - 12*cc[20] - 6*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3] + (-32/9 + cc[1] - cc[2] + cc[6]/3 + (4*cc[7])/3 - cc[9] - (7*cc[10])/3 - cc[11] - cc[12] + (2*cc[14])/3 - 2*cc[15] - cc[19] - (11*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 - (11*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (-cc[6] + cc[17])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + (8/3 + cc[10] + cc[16] + 3*cc[21])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3] + cc[7]*Lc[p1, la]^2*Lc[p2, p3]^2 + cc[23]*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-cc[22] + cc[23])*Lc[la, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (40/9 - (2*cc[6])/3 - (2*cc[7])/3 + (5*cc[10])/3 - cc[12] - cc[14]/3 - cc[19] - (2*cc[20])/3 + 5*cc[21] + cc[22]/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 5*cc[22] - 7*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (-8/9 - cc[1] + cc[4] + cc[6]/3 + cc[7]/3 - cc[10]/3 + cc[12] - (4*cc[14])/3 + 2*cc[17] + 2*cc[18] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + cc[22]*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (cc[22] - cc[23])*Lc[la, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (16/9 + cc[6]/3 - (2*cc[7])/3 + cc[9] + (2*cc[10])/3 + cc[11] + cc[12] + cc[13] - cc[14]/3 - cc[19] + (16*cc[20])/3 + 2*cc[21] + (13*cc[22])/3 + (19*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 5*cc[22] + 7*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (-80/3 + cc[1] + cc[3] - cc[6] - cc[8] - 2*cc[9] - 3*cc[10] - cc[11] - cc[12] - cc[13] + 3*cc[14] + 2*cc[16] + 3*cc[19] - 11*cc[20] - 7*cc[21] - 6*cc[22] - 9*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-32/9 + (4*cc[6])/3 + (4*cc[7])/3 + cc[8] - (4*cc[10])/3 - cc[14]/3 - cc[19] + (4*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + cc[12]*Lc[p1, la]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/9 + cc[1] - cc[4] - (2*cc[6])/3 + cc[7]/3 - cc[10]/3 - cc[12] + (2*cc[14])/3 - 2*cc[17] - 3*cc[18] - cc[19] + cc[20]/3 - cc[21] + cc[22]/3 - (8*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (32/9 - cc[1] - cc[3] - cc[6]/3 - (4*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - cc[13] - (8*cc[14])/3 - 2*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (16*cc[22])/3 - (7*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + cc[18]*Lc[p2, la]^2*Lc[p2, p3]^2 + (-cc[7] - cc[8] + cc[12])*Lc[p1, la]*Lc[p2, lc]*Lc[p2, p3]^2 + (-8/3 + cc[1] - cc[4] + cc[6] + cc[7] + cc[8] - cc[10] - cc[12] + cc[14] - 2*cc[17] - 2*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (-8/9 - cc[1] - cc[3] + cc[6]/3 - (2*cc[7])/3 + cc[8] - cc[10]/3 - cc[11] - cc[12] - cc[13] - (7*cc[14])/3 - 2*cc[16] - cc[19] + cc[20]/3 - cc[21] - (14*cc[22])/3 - (5*cc[23])/3 - 2*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (-cc[8] + cc[18])*Lc[p2, la]*Lc[p2, lc]*Lc[p2, p3]^2 + cc[24]*Lc[la, la]*Lc[p2, p3]^3 + (-cc[7] - (4*cc[8])/3 - (2*cc[19])/3 - (4*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-16/9 + cc[5] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + (4*cc[14])/3 + 2*cc[18] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 + (2*cc[23])/3 + 7*cc[24])*Lc[p1, p2]*Lc[p2, p3]^3 + (-16/9 + (2*cc[6])/3 + (2*cc[7])/3 + (7*cc[8])/3 - (2*cc[10])/3 + cc[14]/3 + (5*cc[19])/3 + (2*cc[20])/3 - 2*cc[21] + (2*cc[22])/3 + (2*cc[23])/3 + (10*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (-cc[5] - cc[8] - cc[14] - 2*cc[18] - 5*cc[24])*Lc[p2, la]*Lc[p2, p3]^3 + (-cc[5] + (4*cc[8])/3 - cc[14] - 2*cc[18] + (2*cc[19])/3 - (11*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + ((4*cc[8])/3 + (2*cc[19])/3 + (4*cc[24])/3)*Lc[p2, p3]^4 + (cc[7] + cc[8])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, la] + (cc[8] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p3, la] + (-cc[8]/3 - cc[12] - (2*cc[19])/3 - (4*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la] + (-8/9 - (2*cc[6])/3 - (5*cc[7])/3 - (4*cc[10])/3 + (2*cc[14])/3 + 2*cc[19] - (2*cc[20])/3 - cc[21] - (2*cc[22])/3 - (2*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-2*cc[14] - 6*cc[19] - 12*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, la] + (-cc[8] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p3, la] + (136/9 + (4*cc[6])/3 + (7*cc[7])/3 + 2*cc[8] + cc[9] - cc[10]/3 + 2*cc[11] + 2*cc[12] + 2*cc[13] + (2*cc[14])/3 + 2*cc[19] + (34*cc[20])/3 - cc[21] + (34*cc[22])/3 + (34*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (-cc[8]/3 + 2*cc[14] + (16*cc[19])/3 + (32*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, la] + cc[12]*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, la] + cc[10]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, la] + cc[9]*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, la] + (-cc[7] + cc[12] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p3, la] + (16 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + cc[10] + 2*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lc]*Lc[p3, la] + (-cc[7] + cc[9] + cc[14] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p3, la] + (-16/3 - 2*cc[10] - 6*cc[21])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (16/3 + cc[6] + cc[7] + cc[8] + cc[9] - cc[10] + cc[11] + cc[12] + cc[13] + 6*cc[20] - 3*cc[21] + 6*cc[22] + 6*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la] + (16/9 + cc[6]/3 - (5*cc[7])/3 + (2*cc[10])/3 - cc[13] + (2*cc[14])/3 + 2*cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] - cc[7] - cc[8] - cc[9] + cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] + 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (32 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] + 2*cc[10] + 2*cc[11] + 3*cc[12] + 3*cc[13] + 18*cc[20] + 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (16/9 - (5*cc[6])/3 - (2*cc[7])/3 + (2*cc[10])/3 + (5*cc[14])/3 + 5*cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 + 10*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + cc[13]*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] + cc[11]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[13] + 3*cc[21])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[6] + cc[10] + cc[11] + 3*cc[21])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]*Lc[p3, la] + (cc[7] + cc[8])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, la] + (40/9 - (2*cc[6])/3 - (2*cc[7])/3 + (5*cc[10])/3 - (4*cc[14])/3 - cc[19] - (2*cc[20])/3 + 5*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (16/9 - (5*cc[6])/3 - (2*cc[7])/3 - 2*cc[8] + (2*cc[10])/3 - cc[14]/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (2*cc[22])/3 - (2*cc[23])/3 - 2*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + cc[14]*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[8] + cc[14])*Lc[p2, lc]*Lc[p2, p3]^2*Lc[p3, la] + ((-7*cc[8])/3 - (2*cc[19])/3 - (4*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + cc[7]*Lc[p1, p2]^2*Lc[p3, la]^2 + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]^2 + (-cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]^2 + (-8/3 - cc[10] - 3*cc[21])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]^2 + cc[6]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]^2 + cc[8]*Lc[p2, p3]^2*Lc[p3, la]^2 + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p3, lc] + (-cc[7] + cc[9] + cc[14] + 4*cc[19] + 5*cc[24])*Lc[p1, p2]^3*Lc[p3, lc] + (-cc[7] - cc[8] - cc[9] - 2*cc[11] - cc[12] - cc[13] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, lc] + (136/9 + cc[1] - cc[2] + (4*cc[6])/3 + (4*cc[7])/3 + 2*cc[8] + 2*cc[9] - cc[10]/3 + 2*cc[11] + cc[12] + 2*cc[13] + (5*cc[14])/3 - cc[15] + 2*cc[19] + (31*cc[20])/3 - cc[21] + (37*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (cc[8] - 2*cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p3, lc] + (88/9 - cc[1] - cc[3] + cc[6]/3 - (2*cc[7])/3 + cc[9] + (2*cc[10])/3 + cc[11] + cc[12] - cc[14]/3 - cc[16] + 2*cc[19] + (16*cc[20])/3 + 2*cc[21] + (10*cc[22])/3 + (10*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (-cc[5] - (2*cc[8])/3 + cc[14] - cc[18] + (8*cc[19])/3 + (10*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lc] + (cc[7] - cc[9] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p3, lc] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 2*cc[9] - cc[10] - 2*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p3, lc] + (cc[7] - cc[12] - cc[14] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p3, lc] + (-32/3 - cc[6] - cc[7] - cc[8] - cc[9] - 2*cc[10] - cc[11] - cc[12] - cc[13] - 6*cc[20] - 3*cc[21] - 6*cc[22] - 6*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, lc] + (32/9 - cc[1] + cc[2] - cc[6]/3 - (4*cc[7])/3 + cc[9] + (7*cc[10])/3 + cc[11] + cc[12] - (2*cc[14])/3 + 2*cc[15] + cc[19] + (11*cc[20])/3 + 4*cc[21] - (4*cc[22])/3 + (11*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc] + (76/3 + cc[6] + 2*cc[7] + 2*cc[8] + 2*cc[9] + 3*cc[10] + 2*cc[11] + 2*cc[12] + 3*cc[13] + cc[16] + 12*cc[20] + 6*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lc] + (cc[1] - cc[4] - cc[6] + cc[13] + 2*cc[14] - cc[17] - cc[18] + 3*cc[19] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] - cc[10] - cc[11] - 3*cc[21])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + cc[6] - cc[10] - cc[13] - 3*cc[21])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]*Lc[p3, lc] + (cc[7] + cc[8] - cc[12])*Lc[p1, la]*Lc[p2, p3]^2*Lc[p3, lc] + (8/9 + cc[1] + cc[3] - cc[6]/3 + (2*cc[7])/3 - cc[8] + cc[10]/3 + cc[11] + cc[12] + cc[13] + (7*cc[14])/3 + 2*cc[16] + cc[19] - cc[20]/3 + cc[21] + (14*cc[22])/3 + (5*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (8/3 - cc[1] + cc[4] - cc[6] - cc[7] - cc[8] + cc[10] + cc[12] - cc[14] + 2*cc[17] + 2*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[8] - cc[14])*Lc[p2, la]*Lc[p2, p3]^2*Lc[p3, lc] + (cc[5] - (4*cc[8])/3 + cc[14] + 2*cc[18] - (2*cc[19])/3 + (11*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lc] + (cc[7] - cc[15])*Lc[p1, p2]^2*Lc[p3, la]*Lc[p3, lc] + (-8 - cc[6] - cc[7] - cc[8] - cc[9] - cc[11] - cc[12] - cc[13] - cc[16] - 6*cc[20] - 6*cc[22] - 6*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p3, la]*Lc[p3, lc] + (-cc[14] - cc[18] - 3*cc[19] - 6*cc[24])*Lc[p1, p3]^2*Lc[p3, la]*Lc[p3, lc] + (-8/3 - cc[10] - cc[16] - 3*cc[21])*Lc[p1, p2]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + (cc[6] - cc[17])*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la]*Lc[p3, lc] + (cc[8] - cc[18])*Lc[p2, p3]^2*Lc[p3, la]*Lc[p3, lc],
(* top19 *)
(-cc[19] + cc[24])*Lc[p1, lb]*Lc[p1, p2]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (cc[19] - cc[24])*Lc[p1, p2]^4 + (-cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (8 + cc[19] + cc[20] - cc[23] - cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-cc[22] + cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] + cc[20]/3 + 2*cc[21] - (23*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (25*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p3]^4 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lb] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (56/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (-cc[20] + cc[22])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (cc[19] + cc[20] - cc[22] - cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + 8*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (272/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (8*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (13*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (8 + cc[22] - cc[23])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + 16*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] - cc[22] + 3*cc[23])*Lc[p1, p3]^3*Lc[p2, p3] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (-56/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (8 + cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 + (176/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - (4*cc[20])/3 + 4*cc[21] - (19*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] - cc[22])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (cc[19] - cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (-cc[19] - cc[20] + cc[22] + cc[24])*Lc[p1, p2]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - cc[20] + cc[23] - (19*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, lb]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[p2, p3]^4 + (-cc[19] + cc[24])*Lc[p1, p2]^3*Lc[p3, lb] + (-8 - cc[20] + cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-8 - cc[22] + cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (-cc[20] + cc[22])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] - 8*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (cc[22] - cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (cc[20] - cc[22])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[20] - cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (cc[19] - cc[24])*Lc[p2, p3]^3*Lc[p3, lb] + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lc] + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lc],
(* top20 *)
(cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, la]*Lc[p1, p2]^3 + (cc[19] - cc[24])*Lc[p1, lb]*Lc[p1, p2]^3 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p2]^4 + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - (4*cc[8])/3 + (4*cc[10])/3 - cc[11] - 2*cc[13] - (11*cc[14])/3 - (8*cc[19])/3 - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - (28*cc[24])/3)*Lc[p1, p2]^3*Lc[p1, p3] + (16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (cc[22] - cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/9 + cc[6]/3 - (2*cc[7])/3 + (2*cc[10])/3 - cc[12] - cc[13] - cc[14]/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] + cc[22]/3 - (17*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (20*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (-2*cc[5] - 3*cc[18])*Lc[p1, p2]^3*Lc[p2, la] + (-2*cc[3] - cc[12] - cc[14] - 3*cc[16])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-2*cc[2] - cc[10] - cc[11] - 3*cc[15])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lb] + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (-56/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[8]/3 - cc[10] - cc[12] + cc[13] + cc[14] + cc[19]/3 + cc[20] - 3*cc[21] + cc[22] - 2*cc[23] - (19*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, p3] - 8*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (8/9 - cc[6]/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - cc[12] - cc[13] - (2*cc[14])/3 - 2*cc[19] - cc[20]/3 + cc[21] - (16*cc[22])/3 - (19*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (56/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-8 - cc[22] + cc[23])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (16/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (20*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^3*Lc[p2, p3] + (-2*cc[4] - 3*cc[17] - 3*cc[18])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (2*cc[2] + cc[10] + cc[11] + 3*cc[15])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + (56/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8 - cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/9 + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + cc[12] + cc[13] + (2*cc[14])/3 + 2*cc[19] + cc[20]/3 - cc[21] + (16*cc[22])/3 + (19*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-16/9 - cc[6]/3 + (2*cc[7])/3 - (2*cc[10])/3 + cc[12] + cc[13] + cc[14]/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] - cc[22]/3 + (17*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (2*cc[4] + 3*cc[17] + 3*cc[18])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (2*cc[3] + cc[12] + cc[14] + 3*cc[16])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, la]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (8/3 - 2*cc[1] - cc[7] + cc[8]/3 + cc[10] + cc[12] - cc[13] - cc[14] - cc[19]/3 - cc[20] + 3*cc[21] - cc[22] + 2*cc[23] + (19*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + (4*cc[8])/3 - (4*cc[10])/3 + cc[11] + 2*cc[13] + (11*cc[14])/3 + (8*cc[19])/3 + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + (28*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (2*cc[5] + 3*cc[18])*Lc[p2, la]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, lb]*Lc[p2, p3]^3 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, p3]^4 + (cc[8]/3 + cc[14] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p2]^3*Lc[p3, la] + (-32/9 + 2*cc[1] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + 2*cc[13] + (8*cc[14])/3 + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-56/9 - 2*cc[1] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[11] + cc[12] - cc[13] - (7*cc[14])/3 - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (8/3 - 2*cc[1] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-16/9 + 2*cc[1] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[11] - cc[12] + cc[13] + (7*cc[14])/3 + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-8/3 + 2*cc[1] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (32/9 - 2*cc[1] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - 2*cc[13] - (8*cc[14])/3 - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-cc[8]/3 - cc[14] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, la] + (cc[19] - cc[24])*Lc[p1, p2]^3*Lc[p3, lb] + (8 + cc[20] - cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (8 + cc[22] - cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (cc[20] - cc[22])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + 8*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, lb] + (-cc[22] + cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (-cc[20] + cc[22])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[20] + cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-cc[19] + cc[24])*Lc[p2, p3]^3*Lc[p3, lb],
(* top21 *)
(-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, lc]*Lc[p1, p2]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p2]^4 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p1, p3] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, lc]*Lc[p1, p2]*Lc[p1, p3]^2 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, lc]*Lc[p1, p3]^3 + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p3]^4 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, lc] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lc] + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lc] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, lc]*Lc[p1, p2]^2*Lc[p2, p3] + (-32/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p2]^3*Lc[p2, p3] - 16*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, lc]*Lc[p1, p3]^2*Lc[p2, p3] + (-304/9 + 2*cc[2] + 2*cc[3] - cc[6]/3 + (2*cc[7])/3 + cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (4*cc[14])/3 + 3*cc[15] + 3*cc[16] + cc[19] - (4*cc[20])/3 - 2*cc[21] - (4*cc[22])/3 + (26*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] + 2*cc[5] - cc[7] + cc[8]/3 + cc[10] + cc[12] - cc[13] - cc[14] + 3*cc[17] + 6*cc[18] - (4*cc[19])/3 - 2*cc[20] + 3*cc[21] + 2*cc[23] + (22*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, p2]^2*Lc[p2, lc]*Lc[p2, p3] + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, p3]^2*Lc[p2, lc]*Lc[p2, p3] + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, lc]*Lc[p1, p2]*Lc[p2, p3]^2 + (8/9 - 2*cc[2] + 2*cc[4] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[14]/3 - 3*cc[15] + 3*cc[17] + 3*cc[18] + cc[19] - (4*cc[20])/3 + cc[21] + (26*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, lc]*Lc[p1, p3]*Lc[p2, p3]^2 - 16*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p2]*Lc[p2, lc]*Lc[p2, p3]^2 + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p3]*Lc[p2, lc]*Lc[p2, p3]^2 + (32/9 - 2*cc[1] - 2*cc[3] + 2*cc[5] - cc[6]/3 - (7*cc[7])/3 - (2*cc[8])/3 + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (8*cc[14])/3 - 3*cc[16] + 3*cc[18] - (10*cc[19])/3 + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 + (10*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-8/3 + 2*cc[1] - 2*cc[4] - 2*cc[5] + cc[7] - cc[8]/3 - cc[10] - cc[12] + cc[13] + cc[14] - 3*cc[17] - 6*cc[18] + (4*cc[19])/3 + 2*cc[20] - 3*cc[21] - 2*cc[23] - (22*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p2, lc]*Lc[p2, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p2, p3]^4 + (128/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (26*cc[22])/3 - (10*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lc] + (104/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] + (2*cc[20])/3 + 4*cc[21] - (22*cc[22])/3 - (16*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lc] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lc] + (-128/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (26*cc[22])/3 + (10*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lc] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + 2*cc[20] - 3*cc[21] - 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lc] + (-104/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] - (2*cc[20])/3 - 4*cc[21] + (22*cc[22])/3 + (16*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lc] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - 2*cc[20] + 3*cc[21] + 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lc] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lc],
(* top22 *)
(cc[22] - cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p1, p3] + (-8 - cc[22] + cc[23])*Lc[p1, p2]^3*Lc[p1, p3] + (cc[20] - cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]^2 + (-16/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] - cc[20]/3 - 2*cc[21] + (23*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (cc[19] - cc[24])*Lc[p1, lb]*Lc[p1, p3]^3 + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 3*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 3*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p1, p3]^4 + (8 + cc[22] - cc[23])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, lb] + (8 + cc[20] - cc[23])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, lb] + (cc[19] - cc[24])*Lc[p1, p3]^3*Lc[p2, lb] + (-8 - cc[22] + cc[23])*Lc[p1, lb]*Lc[p1, p2]^2*Lc[p2, p3] + (8 + cc[22] - cc[23])*Lc[p1, p2]^3*Lc[p2, p3] - 8*Lc[p1, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, lb]*Lc[p1, p3]^2*Lc[p2, p3] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - (4*cc[20])/3 + 4*cc[21] - (19*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + 2*cc[1] - 2*cc[4] - 2*cc[5] + cc[7] - cc[8]/3 - cc[10] - cc[12] + cc[13] + cc[14] - 3*cc[17] - 6*cc[18] + cc[19]/3 + cc[20] - 3*cc[21] + cc[22] - 2*cc[23] - (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (-cc[22] + cc[23])*Lc[p1, p2]^2*Lc[p2, lb]*Lc[p2, p3] + 8*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3] + (cc[20] - cc[22])*Lc[p1, p3]^2*Lc[p2, lb]*Lc[p2, p3] + (-8 - cc[20] + cc[23])*Lc[p1, lb]*Lc[p1, p2]*Lc[p2, p3]^2 + (16/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] + cc[20]/3 + 2*cc[21] - (23*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, lb]*Lc[p1, p3]*Lc[p2, p3]^2 + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (19*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-cc[20] + cc[23])*Lc[p1, p2]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[20] + cc[22])*Lc[p1, p3]*Lc[p2, lb]*Lc[p2, p3]^2 + (-cc[19] + cc[24])*Lc[p1, lb]*Lc[p2, p3]^3 + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 3*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 3*cc[24])*Lc[p1, p2]*Lc[p2, p3]^3 + (8/3 - 2*cc[1] + 2*cc[4] + 2*cc[5] - cc[7] + cc[8]/3 + cc[10] + cc[12] - cc[13] - cc[14] + 3*cc[17] + 6*cc[18] - cc[19]/3 - cc[20] + 3*cc[21] - cc[22] + 2*cc[23] + (19*cc[24])/3)*Lc[p1, p3]*Lc[p2, p3]^3 + (-cc[19] + cc[24])*Lc[p2, lb]*Lc[p2, p3]^3 + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p2, p3]^4 + (-56/9 - 2*cc[1] + 2*cc[2] - (2*cc[6])/3 - (5*cc[7])/3 - cc[8] + (5*cc[10])/3 + cc[12] - cc[13] - (7*cc[14])/3 + 3*cc[15] - cc[19] - (2*cc[20])/3 + 2*cc[21] - (23*cc[22])/3 + (7*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, lb] + (-32/9 + 2*cc[1] + 2*cc[3] + cc[6]/3 + (7*cc[7])/3 + cc[8] - (4*cc[10])/3 + cc[11] + cc[12] + 2*cc[13] + (11*cc[14])/3 + 3*cc[16] + 2*cc[19] + cc[20]/3 - 4*cc[21] + (22*cc[22])/3 + (13*cc[23])/3 + 4*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, lb] + (2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - cc[19]/3 + (19*cc[24])/3)*Lc[p1, p3]^3*Lc[p3, lb] + (56/9 + 2*cc[1] - 2*cc[2] + (2*cc[6])/3 + (5*cc[7])/3 + cc[8] - (5*cc[10])/3 - cc[12] + cc[13] + (7*cc[14])/3 - 3*cc[15] + cc[19] + (2*cc[20])/3 - 2*cc[21] + (23*cc[22])/3 - (7*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, lb] + (8/3 - 2*cc[1] + 2*cc[4] - cc[7] + cc[10] + cc[12] - cc[13] - 2*cc[14] + 3*cc[17] + 3*cc[18] - cc[20] + 3*cc[21] - cc[22] + 2*cc[23])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, lb] + (32/9 - 2*cc[1] - 2*cc[3] - cc[6]/3 - (7*cc[7])/3 - cc[8] + (4*cc[10])/3 - cc[11] - cc[12] - 2*cc[13] - (11*cc[14])/3 - 3*cc[16] - 2*cc[19] - cc[20]/3 + 4*cc[21] - (22*cc[22])/3 - (13*cc[23])/3 - 4*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, lb] + (-8/3 + 2*cc[1] - 2*cc[4] + cc[7] - cc[10] - cc[12] + cc[13] + 2*cc[14] - 3*cc[17] - 3*cc[18] + cc[20] - 3*cc[21] + cc[22] - 2*cc[23])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, lb] + (-2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + cc[19]/3 - (19*cc[24])/3)*Lc[p2, p3]^3*Lc[p3, lb],
(* top23 *)
(4*cc[5] + (2*cc[8])/3 + 2*cc[14] + 6*cc[18] - (8*cc[19])/3 + (44*cc[24])/3)*Lc[p1, p2]^4 + (-8/9 + 2*cc[3] + 2*cc[4] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (5*cc[14])/3 + 3*cc[16] + 3*cc[17] + 3*cc[18] + 2*cc[19] - (8*cc[20])/3 - cc[21] + (22*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-8/9 + 2*cc[2] - 2*cc[4] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[14]/3 + 3*cc[15] - 3*cc[17] - 3*cc[18] - cc[19] + (4*cc[20])/3 - cc[21] - (26*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (8 - 2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (-8/9 + 2*cc[3] + 2*cc[4] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (5*cc[14])/3 + 3*cc[16] + 3*cc[17] + 3*cc[18] + 2*cc[19] - (8*cc[20])/3 - cc[21] + (22*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + 32*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (448/9 - 2*cc[2] - 2*cc[3] + cc[6]/3 - (2*cc[7])/3 - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] - (4*cc[14])/3 - 3*cc[15] - 3*cc[16] - cc[19] + (4*cc[20])/3 + 2*cc[21] + (4*cc[22])/3 - (26*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/9 + 2*cc[2] - 2*cc[4] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[14]/3 + 3*cc[15] - 3*cc[17] - 3*cc[18] - cc[19] + (4*cc[20])/3 - cc[21] - (26*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (448/9 - 2*cc[2] - 2*cc[3] + cc[6]/3 - (2*cc[7])/3 - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] - (4*cc[14])/3 - 3*cc[15] - 3*cc[16] - cc[19] + (4*cc[20])/3 + 2*cc[21] + (4*cc[22])/3 - (26*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (8 - 2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3,
(* top24 *)
(-3*cc[8] - cc[14] + cc[18] - 10*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (-2*cc[5] + (8*cc[8])/3 - 4*cc[18] + (4*cc[19])/3 + (8*cc[24])/3)*Lc[p1, p2]^4 + (8/3 - 2*cc[6] - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] + cc[17] - 3*cc[19] + 3*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-32/9 - cc[3] - cc[4] + (4*cc[6])/3 + (4*cc[7])/3 + 3*cc[8] - (4*cc[10])/3 - cc[12] + (5*cc[14])/3 - 2*cc[16] - 2*cc[17] - 2*cc[18] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 + (4*cc[23])/3 + 14*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (8/3 - cc[7] + cc[10] - cc[12] - cc[13] + 2*cc[14] + cc[18] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-56/9 - cc[2] + cc[4] + (4*cc[6])/3 + (7*cc[7])/3 + cc[8] - (10*cc[10])/3 + cc[12] + cc[13] - cc[14]/3 - 2*cc[15] + cc[17] + cc[18] - cc[19] + (4*cc[20])/3 - 7*cc[21] + (19*cc[22])/3 + (19*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-2*cc[19] + cc[24])*Lc[p1, la]*Lc[p1, p3]^3 + (-8/3 + cc[5] + cc[7] + (2*cc[8])/3 - cc[10] + cc[12] + cc[13] - 2*cc[14] + cc[18] - (14*cc[19])/3 + 5*cc[20] - 3*cc[21] + 5*cc[23] - (28*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[19] - cc[24])*Lc[p1, p3]^4 + (-3*cc[8] - cc[14] + cc[18] - 10*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (16/3 - cc[6] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[12] - cc[14] + cc[16] - 3*cc[19] + 6*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (8/3 - 2*cc[7] - cc[9] + cc[10] - cc[13] + cc[14] + cc[15] + 3*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-2*cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p2, la] + (16/3 - cc[6] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[12] - cc[14] + cc[16] - 3*cc[19] + 6*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-32/9 - cc[3] - cc[4] + (4*cc[6])/3 + (4*cc[7])/3 + 3*cc[8] - (4*cc[10])/3 - cc[12] + (5*cc[14])/3 - 2*cc[16] - 2*cc[17] - 2*cc[18] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 + (4*cc[23])/3 + 14*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (64/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-48 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 4*cc[9] - 4*cc[10] - 2*cc[11] - 2*cc[12] - 4*cc[13] + 2*cc[14] - 2*cc[16] + 6*cc[19] - 24*cc[20] - 8*cc[21] - 14*cc[22] - 14*cc[23] + 12*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-200/9 + cc[2] + cc[3] - (5*cc[6])/3 - (5*cc[7])/3 - 3*cc[8] - 2*cc[9] + (5*cc[10])/3 - 3*cc[11] - 2*cc[12] - 2*cc[13] - (7*cc[14])/3 + cc[15] + cc[16] - 7*cc[19] - (35*cc[20])/3 + 3*cc[21] - (50*cc[22])/3 - (35*cc[23])/3 - 14*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 7*cc[24])*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - 2*cc[6] - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] + cc[17] - 3*cc[19] + 3*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (64/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (8/3 - 2*cc[7] - cc[9] + cc[10] - cc[13] + cc[14] + cc[15] + 3*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-56/9 - cc[2] + cc[4] + (4*cc[6])/3 + (7*cc[7])/3 + cc[8] - (10*cc[10])/3 + cc[12] + cc[13] - cc[14]/3 - 2*cc[15] + cc[17] + cc[18] - cc[19] + (4*cc[20])/3 - 7*cc[21] + (19*cc[22])/3 + (19*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-200/9 + cc[2] + cc[3] - (5*cc[6])/3 - (5*cc[7])/3 - 3*cc[8] - 2*cc[9] + (5*cc[10])/3 - 3*cc[11] - 2*cc[12] - 2*cc[13] - (7*cc[14])/3 + cc[15] + cc[16] - 7*cc[19] - (35*cc[20])/3 + 3*cc[21] - (50*cc[22])/3 - (35*cc[23])/3 - 14*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (16/3 - 2*cc[7] - 2*cc[8] + 2*cc[10] - 2*cc[12] - 2*cc[13] - 2*cc[14] - 6*cc[19] - 2*cc[20] + 6*cc[21] - 2*cc[22] - 12*cc[23] - 12*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (8/3 - cc[7] + cc[10] - cc[12] - cc[13] + 2*cc[14] + cc[18] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-2*cc[19] + cc[24])*Lc[p1, la]*Lc[p2, p3]^3 + (-8/3 + cc[5] + cc[7] + (2*cc[8])/3 - cc[10] + cc[12] + cc[13] - 2*cc[14] + cc[18] - (14*cc[19])/3 + 5*cc[20] - 3*cc[21] + 5*cc[23] - (28*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 7*cc[24])*Lc[p1, p3]*Lc[p2, p3]^3 + (-2*cc[19] + cc[24])*Lc[p2, la]*Lc[p2, p3]^3 + (2*cc[19] - cc[24])*Lc[p2, p3]^4 + (-2*cc[7] - 2*cc[8] + 2*cc[12] - 2*cc[14] - 10*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (16/3 + cc[9] + 3*cc[10] + cc[13] - cc[14] - 3*cc[19] + 6*cc[20] + 6*cc[21] + cc[22] + cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-16/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] + 3*cc[14] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (-2*cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p3, la] + (16/3 + cc[9] + 3*cc[10] + cc[13] - cc[14] - 3*cc[19] + 6*cc[20] + 6*cc[21] + cc[22] + cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-56/3 + 2*cc[7] + 2*cc[8] + 2*cc[9] - 2*cc[10] + 4*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 4*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-16/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] + 3*cc[14] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[19] + cc[24])*Lc[p2, p3]^3*Lc[p3, la],
(* top25 *)
(4*cc[5] + (2*cc[8])/3 + 2*cc[14] + 6*cc[18] - (8*cc[19])/3 + (44*cc[24])/3)*Lc[p1, p2]^4 + (-8/9 + 2*cc[3] + 2*cc[4] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (5*cc[14])/3 + 3*cc[16] + 3*cc[17] + 3*cc[18] + 2*cc[19] - (8*cc[20])/3 - cc[21] + (22*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-8/9 + 2*cc[2] - 2*cc[4] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[14]/3 + 3*cc[15] - 3*cc[17] - 3*cc[18] - cc[19] + (4*cc[20])/3 - cc[21] - (26*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (8 - 2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (-8/9 + 2*cc[3] + 2*cc[4] + cc[6]/3 + (4*cc[7])/3 + cc[8] - cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (5*cc[14])/3 + 3*cc[16] + 3*cc[17] + 3*cc[18] + 2*cc[19] - (8*cc[20])/3 - cc[21] + (22*cc[22])/3 + (22*cc[23])/3 + 4*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + 32*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (448/9 - 2*cc[2] - 2*cc[3] + cc[6]/3 - (2*cc[7])/3 - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] - (4*cc[14])/3 - 3*cc[15] - 3*cc[16] - cc[19] + (4*cc[20])/3 + 2*cc[21] + (4*cc[22])/3 - (26*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/9 + 2*cc[2] - 2*cc[4] - (2*cc[6])/3 - (2*cc[7])/3 - cc[8] + (2*cc[10])/3 - cc[14]/3 + 3*cc[15] - 3*cc[17] - 3*cc[18] - cc[19] + (4*cc[20])/3 - cc[21] - (26*cc[22])/3 + (4*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (448/9 - 2*cc[2] - 2*cc[3] + cc[6]/3 - (2*cc[7])/3 - cc[10]/3 - cc[11] - 2*cc[12] - cc[13] - (4*cc[14])/3 - 3*cc[15] - 3*cc[16] - cc[19] + (4*cc[20])/3 + 2*cc[21] + (4*cc[22])/3 - (26*cc[23])/3 - 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (8 - 2*cc[5] - cc[8]/3 - cc[14] - 3*cc[18] + (4*cc[19])/3 - (22*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3,
(* top26 *)
(-4*cc[5] - (2*cc[8])/3 - 2*cc[14] - 6*cc[18] + (8*cc[19])/3 - (44*cc[24])/3)*Lc[p1, p2]^4 + (8/9 - 2*cc[3] - 2*cc[4] - cc[6]/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - 2*cc[12] - cc[13] - (5*cc[14])/3 - 3*cc[16] - 3*cc[17] - 3*cc[18] - 2*cc[19] + (8*cc[20])/3 + cc[21] - (22*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (8/9 - 2*cc[2] + 2*cc[4] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[14]/3 - 3*cc[15] + 3*cc[17] + 3*cc[18] + cc[19] - (4*cc[20])/3 + cc[21] + (26*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-8 + 2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (8/9 - 2*cc[3] - 2*cc[4] - cc[6]/3 - (4*cc[7])/3 - cc[8] + cc[10]/3 - cc[11] - 2*cc[12] - cc[13] - (5*cc[14])/3 - 3*cc[16] - 3*cc[17] - 3*cc[18] - 2*cc[19] + (8*cc[20])/3 + cc[21] - (22*cc[22])/3 - (22*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] - 32*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-448/9 + 2*cc[2] + 2*cc[3] - cc[6]/3 + (2*cc[7])/3 + cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (4*cc[14])/3 + 3*cc[15] + 3*cc[16] + cc[19] - (4*cc[20])/3 - 2*cc[21] - (4*cc[22])/3 + (26*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/9 - 2*cc[2] + 2*cc[4] + (2*cc[6])/3 + (2*cc[7])/3 + cc[8] - (2*cc[10])/3 + cc[14]/3 - 3*cc[15] + 3*cc[17] + 3*cc[18] + cc[19] - (4*cc[20])/3 + cc[21] + (26*cc[22])/3 - (4*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-448/9 + 2*cc[2] + 2*cc[3] - cc[6]/3 + (2*cc[7])/3 + cc[10]/3 + cc[11] + 2*cc[12] + cc[13] + (4*cc[14])/3 + 3*cc[15] + 3*cc[16] + cc[19] - (4*cc[20])/3 - 2*cc[21] - (4*cc[22])/3 + (26*cc[23])/3 + 2*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-8 + 2*cc[5] + cc[8]/3 + cc[14] + 3*cc[18] - (4*cc[19])/3 + (22*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3,
(* top27 *)
(-3*cc[8] - cc[14] + cc[18] - 10*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (2*cc[5] + (10*cc[8])/3 + 2*cc[14] + 2*cc[18] - (4*cc[19])/3 + (52*cc[24])/3)*Lc[p1, p2]^4 + (8/3 - 2*cc[6] - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] + cc[17] - 3*cc[19] + 3*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (-40/9 + cc[3] + cc[4] + (5*cc[6])/3 + (8*cc[7])/3 + 4*cc[8] - (5*cc[10])/3 + cc[11] + cc[12] + cc[13] + (10*cc[14])/3 + cc[16] + cc[17] + cc[18] + 4*cc[19] - (4*cc[20])/3 - 5*cc[21] + (26*cc[22])/3 + (26*cc[23])/3 + 18*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (8/3 - cc[7] + cc[10] - cc[12] - cc[13] + 2*cc[14] + cc[18] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (-64/9 + cc[2] - cc[4] + (2*cc[6])/3 + (5*cc[7])/3 - (8*cc[10])/3 + cc[12] + cc[13] - (2*cc[14])/3 + cc[15] - 2*cc[17] - 2*cc[18] - 2*cc[19] + (8*cc[20])/3 - 8*cc[21] - (7*cc[22])/3 + (23*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-2*cc[19] + cc[24])*Lc[p1, la]*Lc[p1, p3]^3 + (16/3 - cc[5] + cc[7] + cc[8]/3 - cc[10] + cc[12] + cc[13] - 3*cc[14] - 2*cc[18] - (10*cc[19])/3 + 5*cc[20] - 3*cc[21] + 5*cc[23] - (50*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[19] - cc[24])*Lc[p1, p3]^4 + (-3*cc[8] - cc[14] + cc[18] - 10*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (16/3 - cc[6] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[12] - cc[14] + cc[16] - 3*cc[19] + 6*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (8/3 - 2*cc[7] - cc[9] + cc[10] - cc[13] + cc[14] + cc[15] + 3*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-2*cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p2, la] + (16/3 - cc[6] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[12] - cc[14] + cc[16] - 3*cc[19] + 6*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-40/9 + cc[3] + cc[4] + (5*cc[6])/3 + (8*cc[7])/3 + 4*cc[8] - (5*cc[10])/3 + cc[11] + cc[12] + cc[13] + (10*cc[14])/3 + cc[16] + cc[17] + cc[18] + 4*cc[19] - (4*cc[20])/3 - 5*cc[21] + (26*cc[22])/3 + (26*cc[23])/3 + 18*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (64/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-16 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 4*cc[9] - 4*cc[10] - 2*cc[11] - 2*cc[12] - 4*cc[13] + 2*cc[14] - 2*cc[16] + 6*cc[19] - 24*cc[20] - 8*cc[21] - 14*cc[22] - 14*cc[23] + 12*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (248/9 - cc[2] - cc[3] - (4*cc[6])/3 - (7*cc[7])/3 - 3*cc[8] - 2*cc[9] + (4*cc[10])/3 - 4*cc[11] - 4*cc[12] - 3*cc[13] - (11*cc[14])/3 - 2*cc[15] - 2*cc[16] - 8*cc[19] - (31*cc[20])/3 + 5*cc[21] - (46*cc[22])/3 - (61*cc[23])/3 - 16*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 7*cc[24])*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - 2*cc[6] - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] + cc[17] - 3*cc[19] + 3*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (64/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (8/3 - 2*cc[7] - cc[9] + cc[10] - cc[13] + cc[14] + cc[15] + 3*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-64/9 + cc[2] - cc[4] + (2*cc[6])/3 + (5*cc[7])/3 - (8*cc[10])/3 + cc[12] + cc[13] - (2*cc[14])/3 + cc[15] - 2*cc[17] - 2*cc[18] - 2*cc[19] + (8*cc[20])/3 - 8*cc[21] - (7*cc[22])/3 + (23*cc[23])/3 - 4*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (248/9 - cc[2] - cc[3] - (4*cc[6])/3 - (7*cc[7])/3 - 3*cc[8] - 2*cc[9] + (4*cc[10])/3 - 4*cc[11] - 4*cc[12] - 3*cc[13] - (11*cc[14])/3 - 2*cc[15] - 2*cc[16] - 8*cc[19] - (31*cc[20])/3 + 5*cc[21] - (46*cc[22])/3 - (61*cc[23])/3 - 16*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (16/3 - 2*cc[7] - 2*cc[8] + 2*cc[10] - 2*cc[12] - 2*cc[13] - 2*cc[14] - 6*cc[19] - 2*cc[20] + 6*cc[21] - 2*cc[22] - 12*cc[23] - 12*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (8/3 - cc[7] + cc[10] - cc[12] - cc[13] + 2*cc[14] + cc[18] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-2*cc[19] + cc[24])*Lc[p1, la]*Lc[p2, p3]^3 + (16/3 - cc[5] + cc[7] + cc[8]/3 - cc[10] + cc[12] + cc[13] - 3*cc[14] - 2*cc[18] - (10*cc[19])/3 + 5*cc[20] - 3*cc[21] + 5*cc[23] - (50*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 7*cc[24])*Lc[p1, p3]*Lc[p2, p3]^3 + (-2*cc[19] + cc[24])*Lc[p2, la]*Lc[p2, p3]^3 + (2*cc[19] - cc[24])*Lc[p2, p3]^4 + (-2*cc[7] - 2*cc[8] + 2*cc[12] - 2*cc[14] - 10*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (16/3 + cc[9] + 3*cc[10] + cc[13] - cc[14] - 3*cc[19] + 6*cc[20] + 6*cc[21] + cc[22] + cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-16/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] + 3*cc[14] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (-2*cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p3, la] + (16/3 + cc[9] + 3*cc[10] + cc[13] - cc[14] - 3*cc[19] + 6*cc[20] + 6*cc[21] + cc[22] + cc[23] - 6*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (-56/3 + 2*cc[7] + 2*cc[8] + 2*cc[9] - 2*cc[10] + 4*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 4*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (-16/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] + 3*cc[14] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-2*cc[19] + cc[24])*Lc[p2, p3]^3*Lc[p3, la],
(* top28 *)
(-2*cc[19] + cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (2*cc[19] - cc[24])*Lc[p1, p2]^4 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 7*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (16/3 - 2*cc[7] - 2*cc[8] + 2*cc[10] - 2*cc[12] - 2*cc[13] - 2*cc[14] - 6*cc[19] - 2*cc[20] + 6*cc[21] - 2*cc[22] - 12*cc[23] - 12*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (-2*cc[19] + cc[24])*Lc[p1, la]*Lc[p1, p3]^3 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 7*cc[24])*Lc[p1, p2]*Lc[p1, p3]^3 + (2*cc[19] - cc[24])*Lc[p1, p3]^4 + (-2*cc[19] + cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (-2*cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p2, la] + (-16/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] + 3*cc[14] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (-8/3 + cc[5] + cc[7] + (2*cc[8])/3 - cc[10] + cc[12] + cc[13] - 2*cc[14] + cc[18] - (14*cc[19])/3 + 5*cc[20] - 3*cc[21] + 5*cc[23] - (28*cc[24])/3)*Lc[p1, p2]^3*Lc[p2, p3] + (-56/3 + 2*cc[7] + 2*cc[8] + 2*cc[9] - 2*cc[10] + 4*cc[11] + 2*cc[12] + 2*cc[13] + 12*cc[20] - 4*cc[21] + 12*cc[22] + 12*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (-200/9 + cc[2] + cc[3] - (5*cc[6])/3 - (5*cc[7])/3 - 3*cc[8] - 2*cc[9] + (5*cc[10])/3 - 3*cc[11] - 2*cc[12] - 2*cc[13] - (7*cc[14])/3 + cc[15] + cc[16] - 7*cc[19] - (35*cc[20])/3 + 3*cc[21] - (50*cc[22])/3 - (35*cc[23])/3 - 14*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (-16/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] + 3*cc[14] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (-200/9 + cc[2] + cc[3] - (5*cc[6])/3 - (5*cc[7])/3 - 3*cc[8] - 2*cc[9] + (5*cc[10])/3 - 3*cc[11] - 2*cc[12] - 2*cc[13] - (7*cc[14])/3 + cc[15] + cc[16] - 7*cc[19] - (35*cc[20])/3 + 3*cc[21] - (50*cc[22])/3 - (35*cc[23])/3 - 14*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[5] + cc[7] + (2*cc[8])/3 - cc[10] + cc[12] + cc[13] - 2*cc[14] + cc[18] - (14*cc[19])/3 + 5*cc[20] - 3*cc[21] + 5*cc[23] - (28*cc[24])/3)*Lc[p1, p3]^3*Lc[p2, p3] + (8/3 - cc[7] + cc[10] - cc[12] - cc[13] + 2*cc[14] + cc[18] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (64/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (8/3 - 2*cc[7] - cc[9] + cc[10] - cc[13] + cc[14] + cc[15] + 3*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (16/3 + cc[9] + 3*cc[10] + cc[13] - cc[14] - 3*cc[19] + 6*cc[20] + 6*cc[21] + cc[22] + cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (-56/9 - cc[2] + cc[4] + (4*cc[6])/3 + (7*cc[7])/3 + cc[8] - (10*cc[10])/3 + cc[12] + cc[13] - cc[14]/3 - 2*cc[15] + cc[17] + cc[18] - cc[19] + (4*cc[20])/3 - 7*cc[21] + (19*cc[22])/3 + (19*cc[23])/3 - 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (16/3 + cc[9] + 3*cc[10] + cc[13] - cc[14] - 3*cc[19] + 6*cc[20] + 6*cc[21] + cc[22] + cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (-48 - 2*cc[6] - 2*cc[7] - 2*cc[8] - 4*cc[9] - 4*cc[10] - 2*cc[11] - 2*cc[12] - 4*cc[13] + 2*cc[14] - 2*cc[16] + 6*cc[19] - 24*cc[20] - 8*cc[21] - 14*cc[22] - 14*cc[23] + 12*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-56/9 - cc[2] + cc[4] + (4*cc[6])/3 + (7*cc[7])/3 + cc[8] - (10*cc[10])/3 + cc[12] + cc[13] - cc[14]/3 - 2*cc[15] + cc[17] + cc[18] - cc[19] + (4*cc[20])/3 - 7*cc[21] + (19*cc[22])/3 + (19*cc[23])/3 - 2*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (8/3 - 2*cc[6] - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] + cc[17] - 3*cc[19] + 3*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (16/3 - cc[6] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[12] - cc[14] + cc[16] - 3*cc[19] + 6*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (-2*cc[7] - 2*cc[8] + 2*cc[12] - 2*cc[14] - 10*cc[24])*Lc[p1, la]*Lc[p2, p3]^3 + (-32/9 - cc[3] - cc[4] + (4*cc[6])/3 + (4*cc[7])/3 + 3*cc[8] - (4*cc[10])/3 - cc[12] + (5*cc[14])/3 - 2*cc[16] - 2*cc[17] - 2*cc[18] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 + (4*cc[23])/3 + 14*cc[24])*Lc[p1, p2]*Lc[p2, p3]^3 + (-32/9 - cc[3] - cc[4] + (4*cc[6])/3 + (4*cc[7])/3 + 3*cc[8] - (4*cc[10])/3 - cc[12] + (5*cc[14])/3 - 2*cc[16] - 2*cc[17] - 2*cc[18] + 2*cc[19] + (4*cc[20])/3 - 4*cc[21] + (4*cc[22])/3 + (4*cc[23])/3 + 14*cc[24])*Lc[p1, p3]*Lc[p2, p3]^3 + (-3*cc[8] - cc[14] + cc[18] - 10*cc[24])*Lc[p2, la]*Lc[p2, p3]^3 + (-2*cc[5] + (8*cc[8])/3 - 4*cc[18] + (4*cc[19])/3 + (8*cc[24])/3)*Lc[p2, p3]^4 + (-2*cc[19] + cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + 3*cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (-2*cc[19] + cc[24])*Lc[p1, p3]^3*Lc[p3, la] + (8/3 - 2*cc[7] - cc[9] + cc[10] - cc[13] + cc[14] + cc[15] + 3*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (64/3 + 3*cc[6] + 3*cc[7] + 3*cc[8] + 3*cc[9] - cc[10] + 3*cc[11] + 3*cc[12] + 3*cc[13] + cc[16] + 18*cc[20] - 4*cc[21] + 18*cc[22] + 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[7] + cc[10] - cc[12] - cc[13] + 2*cc[14] + cc[18] + 6*cc[19] - 5*cc[20] + 3*cc[21] - 5*cc[23] + 12*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (16/3 - cc[6] - cc[7] - cc[8] + 2*cc[10] - cc[11] - cc[12] - cc[14] + cc[16] - 3*cc[19] + 6*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (8/3 - 2*cc[6] - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] + cc[17] - 3*cc[19] + 3*cc[21] - 5*cc[22] - 5*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (-3*cc[8] - cc[14] + cc[18] - 10*cc[24])*Lc[p2, p3]^3*Lc[p3, la],
(* top29 *)
(3*cc[8] + cc[14] - cc[18] + 10*cc[24])*Lc[p1, la]*Lc[p1, p2]^3 + (2*cc[5] - (8*cc[8])/3 + 4*cc[18] - (4*cc[19])/3 - (8*cc[24])/3)*Lc[p1, p2]^4 + (-8/3 + 2*cc[6] + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] - cc[17] + 3*cc[19] - 3*cc[21] + 5*cc[22] + 5*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p1, p3] + (32/9 + cc[3] + cc[4] - (4*cc[6])/3 - (4*cc[7])/3 - 3*cc[8] + (4*cc[10])/3 + cc[12] - (5*cc[14])/3 + 2*cc[16] + 2*cc[17] + 2*cc[18] - 2*cc[19] - (4*cc[20])/3 + 4*cc[21] - (4*cc[22])/3 - (4*cc[23])/3 - 14*cc[24])*Lc[p1, p2]^3*Lc[p1, p3] + (-8/3 + cc[7] - cc[10] + cc[12] + cc[13] - 2*cc[14] - cc[18] - 6*cc[19] + 5*cc[20] - 3*cc[21] + 5*cc[23] - 12*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]^2 + (56/9 + cc[2] - cc[4] - (4*cc[6])/3 - (7*cc[7])/3 - cc[8] + (10*cc[10])/3 - cc[12] - cc[13] + cc[14]/3 + 2*cc[15] - cc[17] - cc[18] + cc[19] - (4*cc[20])/3 + 7*cc[21] - (19*cc[22])/3 - (19*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]^2 + (2*cc[19] - cc[24])*Lc[p1, la]*Lc[p1, p3]^3 + (8/3 - cc[5] - cc[7] - (2*cc[8])/3 + cc[10] - cc[12] - cc[13] + 2*cc[14] - cc[18] + (14*cc[19])/3 - 5*cc[20] + 3*cc[21] - 5*cc[23] + (28*cc[24])/3)*Lc[p1, p2]*Lc[p1, p3]^3 + (-2*cc[19] + cc[24])*Lc[p1, p3]^4 + (3*cc[8] + cc[14] - cc[18] + 10*cc[24])*Lc[p1, p2]^3*Lc[p2, la] + (-16/3 + cc[6] + cc[7] + cc[8] - 2*cc[10] + cc[11] + cc[12] + cc[14] - cc[16] + 3*cc[19] - 6*cc[21] + 5*cc[22] + 5*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, la] + (-8/3 + 2*cc[7] + cc[9] - cc[10] + cc[13] - cc[14] - cc[15] - 3*cc[19] + 5*cc[20] - 3*cc[21] + 5*cc[23] - 6*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, la] + (2*cc[19] - cc[24])*Lc[p1, p3]^3*Lc[p2, la] + (-16/3 + cc[6] + cc[7] + cc[8] - 2*cc[10] + cc[11] + cc[12] + cc[14] - cc[16] + 3*cc[19] - 6*cc[21] + 5*cc[22] + 5*cc[23] + 6*cc[24])*Lc[p1, la]*Lc[p1, p2]^2*Lc[p2, p3] + (32/9 + cc[3] + cc[4] - (4*cc[6])/3 - (4*cc[7])/3 - 3*cc[8] + (4*cc[10])/3 + cc[12] - (5*cc[14])/3 + 2*cc[16] + 2*cc[17] + 2*cc[18] - 2*cc[19] - (4*cc[20])/3 + 4*cc[21] - (4*cc[22])/3 - (4*cc[23])/3 - 14*cc[24])*Lc[p1, p2]^3*Lc[p2, p3] + (-64/3 - 3*cc[6] - 3*cc[7] - 3*cc[8] - 3*cc[9] + cc[10] - 3*cc[11] - 3*cc[12] - 3*cc[13] - cc[16] - 18*cc[20] + 4*cc[21] - 18*cc[22] - 18*cc[23])*Lc[p1, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (48 + 2*cc[6] + 2*cc[7] + 2*cc[8] + 4*cc[9] + 4*cc[10] + 2*cc[11] + 2*cc[12] + 4*cc[13] - 2*cc[14] + 2*cc[16] - 6*cc[19] + 24*cc[20] + 8*cc[21] + 14*cc[22] + 14*cc[23] - 12*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]^2*Lc[p2, p3] + (200/9 - cc[2] - cc[3] + (5*cc[6])/3 + (5*cc[7])/3 + 3*cc[8] + 2*cc[9] - (5*cc[10])/3 + 3*cc[11] + 2*cc[12] + 2*cc[13] + (7*cc[14])/3 - cc[15] - cc[16] + 7*cc[19] + (35*cc[20])/3 - 3*cc[21] + (50*cc[22])/3 + (35*cc[23])/3 + 14*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 7*cc[24])*Lc[p1, p3]^3*Lc[p2, p3] + (-8/3 + 2*cc[6] + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] - cc[17] + 3*cc[19] - 3*cc[21] + 5*cc[22] + 5*cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, la]*Lc[p2, p3] + (-64/3 - 3*cc[6] - 3*cc[7] - 3*cc[8] - 3*cc[9] + cc[10] - 3*cc[11] - 3*cc[12] - 3*cc[13] - cc[16] - 18*cc[20] + 4*cc[21] - 18*cc[22] - 18*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, la]*Lc[p2, p3] + (-8/3 + 2*cc[7] + cc[9] - cc[10] + cc[13] - cc[14] - cc[15] - 3*cc[19] + 5*cc[20] - 3*cc[21] + 5*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p2]*Lc[p2, p3]^2 + (56/9 + cc[2] - cc[4] - (4*cc[6])/3 - (7*cc[7])/3 - cc[8] + (10*cc[10])/3 - cc[12] - cc[13] + cc[14]/3 + 2*cc[15] - cc[17] - cc[18] + cc[19] - (4*cc[20])/3 + 7*cc[21] - (19*cc[22])/3 - (19*cc[23])/3 + 2*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]^2 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, la]*Lc[p1, p3]*Lc[p2, p3]^2 + (200/9 - cc[2] - cc[3] + (5*cc[6])/3 + (5*cc[7])/3 + 3*cc[8] + 2*cc[9] - (5*cc[10])/3 + 3*cc[11] + 2*cc[12] + 2*cc[13] + (7*cc[14])/3 - cc[15] - cc[16] + 7*cc[19] + (35*cc[20])/3 - 3*cc[21] + (50*cc[22])/3 + (35*cc[23])/3 + 14*cc[24])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + (-16/3 + 2*cc[7] + 2*cc[8] - 2*cc[10] + 2*cc[12] + 2*cc[13] + 2*cc[14] + 6*cc[19] + 2*cc[20] - 6*cc[21] + 2*cc[22] + 12*cc[23] + 12*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]^2 + (-8/3 + cc[7] - cc[10] + cc[12] + cc[13] - 2*cc[14] - cc[18] - 6*cc[19] + 5*cc[20] - 3*cc[21] + 5*cc[23] - 12*cc[24])*Lc[p1, p2]*Lc[p2, la]*Lc[p2, p3]^2 + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, la]*Lc[p2, p3]^2 + (2*cc[19] - cc[24])*Lc[p1, la]*Lc[p2, p3]^3 + (8/3 - cc[5] - cc[7] - (2*cc[8])/3 + cc[10] - cc[12] - cc[13] + 2*cc[14] - cc[18] + (14*cc[19])/3 - 5*cc[20] + 3*cc[21] - 5*cc[23] + (28*cc[24])/3)*Lc[p1, p2]*Lc[p2, p3]^3 + (-8/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] + cc[14] + cc[19] + cc[20] - 3*cc[21] + cc[22] + 6*cc[23] + 7*cc[24])*Lc[p1, p3]*Lc[p2, p3]^3 + (2*cc[19] - cc[24])*Lc[p2, la]*Lc[p2, p3]^3 + (-2*cc[19] + cc[24])*Lc[p2, p3]^4 + (2*cc[7] + 2*cc[8] - 2*cc[12] + 2*cc[14] + 10*cc[24])*Lc[p1, p2]^3*Lc[p3, la] + (-16/3 - cc[9] - 3*cc[10] - cc[13] + cc[14] + 3*cc[19] - 6*cc[20] - 6*cc[21] - cc[22] - cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p3, la] + (16/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] - 3*cc[14] - 6*cc[19] + 5*cc[20] - 3*cc[21] + 5*cc[23] - 12*cc[24])*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p3, la] + (2*cc[19] - cc[24])*Lc[p1, p3]^3*Lc[p3, la] + (-16/3 - cc[9] - 3*cc[10] - cc[13] + cc[14] + 3*cc[19] - 6*cc[20] - 6*cc[21] - cc[22] - cc[23] + 6*cc[24])*Lc[p1, p2]^2*Lc[p2, p3]*Lc[p3, la] + (56/3 - 2*cc[7] - 2*cc[8] - 2*cc[9] + 2*cc[10] - 4*cc[11] - 2*cc[12] - 2*cc[13] - 12*cc[20] + 4*cc[21] - 12*cc[22] - 12*cc[23])*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]*Lc[p3, la] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]^2*Lc[p2, p3]*Lc[p3, la] + (16/3 + cc[7] + cc[8] - cc[10] + cc[12] + cc[13] - 3*cc[14] - 6*cc[19] + 5*cc[20] - 3*cc[21] + 5*cc[23] - 12*cc[24])*Lc[p1, p2]*Lc[p2, p3]^2*Lc[p3, la] + (8/3 - cc[7] - cc[8] + cc[10] - cc[12] - cc[13] - cc[14] - 3*cc[19] - cc[20] + 3*cc[21] - cc[22] - 6*cc[23] - 6*cc[24])*Lc[p1, p3]*Lc[p2, p3]^2*Lc[p3, la] + (2*cc[19] - cc[24])*Lc[p2, p3]^3*Lc[p3, la]
};






==> anc/3_Phi3FormFactor_MasterNumerators.m <==
(* ::Package:: *)

(* 
This file gives two numerator solutions of two master graphs for the 3-loop 3-point form factor of tr(phi^3). 
x2[i,j]=(x[i]-x[j])^2 correspond to zone variables as given in Fig.7 of the paper. 
cc[i], i=1,...,10, are the 10 free gauge parameters.
*)
masterNumerators = {(*master1*)
(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*x2[1, 3]^2*x2[1, c] + 
  cc[8]*x2[1, 3]*x2[1, 4]*x2[1, c] + 
  (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
    cc[8]/3)*x2[1, 4]^2*x2[1, c] + cc[2]*x2[1, 4]*x2[1, c]^2 + 
  cc[6]*x2[1, 3]*x2[1, c]*x2[2, 4] + cc[7]*x2[1, 4]*x2[1, c]*x2[2, 4] + 
  cc[1]*x2[1, c]^2*x2[2, 4] + cc[5]*x2[1, c]*x2[2, 4]^2 + 
  (-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*x2[1, 3]^2*x2[2, c] + 
  (cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
    cc[8]/3)*x2[1, 3]*x2[1, 4]*x2[2, c] + 
  (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
   x2[1, 4]^2*x2[2, c] - cc[3]*x2[1, 3]*x2[1, c]*x2[2, c] + 
  (-2*cc[2] + cc[3] - cc[4])*x2[1, 4]*x2[1, c]*x2[2, c] + 
  (cc[3]/5 - cc[6])*x2[1, 3]*x2[2, 4]*x2[2, c] + 
  (-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - (2*cc[7])/3 - 
    (2*cc[8])/3)*x2[1, 4]*x2[2, 4]*x2[2, c] - 2*cc[1]*x2[1, c]*x2[2, 4]*
   x2[2, c] + (-cc[1] + cc[3])*x2[1, 3]*x2[2, c]^2 + 
  (cc[1] + 2*cc[2] - cc[3] + cc[4])*x2[1, 4]*x2[2, c]^2 + 
  (-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - (2*cc[7])/3 - 
    (2*cc[8])/3)*x2[1, 3]*x2[1, 4]*x2[3, c] + 
  (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
   x2[1, 4]^2*x2[3, c] + 2*cc[3]*x2[1, 3]*x2[1, c]*x2[3, c] - 
  cc[3]*x2[1, 4]*x2[1, c]*x2[3, c] + (cc[3]/5 - cc[6])*x2[1, 3]*x2[2, 4]*
   x2[3, c] + (cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - 
    cc[7]/3 - cc[8]/3)*x2[1, 4]*x2[2, 4]*x2[3, c] + 
  cc[3]*x2[1, c]*x2[2, 4]*x2[3, c] + (-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
   x2[2, 4]^2*x2[3, c] + (2*cc[1] - 2*cc[3])*x2[1, 3]*x2[2, c]*x2[3, c] + 
  (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*x2[1, 4]*x2[2, c]*x2[3, c] + 
  (2*cc[1] - 2*cc[3])*x2[2, 4]*x2[2, c]*x2[3, c] + 
  (cc[1] + 2*cc[2] - cc[3] + cc[4])*x2[1, 4]*x2[3, c]^2 + 
  (-cc[1] + cc[3])*x2[2, 4]*x2[3, c]^2 + cc[5]*x2[1, 3]^2*x2[4, c] + 
  cc[7]*x2[1, 3]*x2[1, 4]*x2[4, c] + 
  (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
    cc[8]/3)*x2[1, 4]^2*x2[4, c] - cc[3]*x2[1, 3]*x2[1, c]*x2[4, c] + 
  cc[4]*x2[1, 4]*x2[1, c]*x2[4, c] + cc[6]*x2[1, 3]*x2[2, 4]*x2[4, c] + 
  cc[8]*x2[1, 4]*x2[2, 4]*x2[4, c] - cc[3]*x2[1, c]*x2[2, 4]*x2[4, c] + 
  (cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*x2[2, 4]^2*x2[4, c] + 
  cc[3]*x2[1, 3]*x2[2, c]*x2[4, c] - cc[3]*x2[1, 4]*x2[2, c]*x2[4, c] + 
  2*cc[3]*x2[2, 4]*x2[2, c]*x2[4, c] - 2*cc[1]*x2[1, 3]*x2[3, c]*x2[4, c] + 
  (-2*cc[2] + cc[3] - cc[4])*x2[1, 4]*x2[3, c]*x2[4, c] - 
  cc[3]*x2[2, 4]*x2[3, c]*x2[4, c] + cc[1]*x2[1, 3]*x2[4, c]^2 + 
  cc[2]*x2[1, 4]*x2[4, c]^2,
  (*master2*)
    (cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
   x2[1, 3]*x2[1, 4]*x2[1, a] + (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - 
    cc[6]/4 - cc[8]/2)*x2[1, 4]^2*x2[1, a] + cc[2]*x2[1, 4]*x2[1, a]*
   x2[1, c] + (-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*x2[1, 3]*x2[1, a]*
   x2[2, 4] + (-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*x2[1, 4]*x2[1, a]*
   x2[2, 4] + (1 + cc[1])*x2[1, a]*x2[1, c]*x2[2, 4] + 
  (cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*x2[1, a]*x2[2, 4]^2 + 
  (-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*x2[1, 3]^2*x2[2, a] - 
  cc[8]*x2[1, 3]*x2[1, 4]*x2[2, a] + 
  (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
    cc[8]/3)*x2[1, 4]^2*x2[2, a] - cc[2]*x2[1, 4]*x2[1, c]*x2[2, a] - 
  cc[6]*x2[1, 3]*x2[2, 4]*x2[2, a] - cc[7]*x2[1, 4]*x2[2, 4]*x2[2, a] - 
  cc[1]*x2[1, c]*x2[2, 4]*x2[2, a] - cc[5]*x2[2, 4]^2*x2[2, a] + 
  (-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*x2[1, 3]^2*x2[2, c] + 
  (-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
    (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*x2[1, 3]*
   x2[1, 4]*x2[2, c] + (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - 
    (7*cc[4])/30 + (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*x2[1, 4]^2*
   x2[2, c] + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
   x2[1, 3]*x2[1, a]*x2[2, c] + (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - 
    (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*x2[1, 4]*x2[1, a]*
   x2[2, c] + (-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
    cc[10])*x2[1, 3]*x2[2, 4]*x2[2, c] + 
  (-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
    (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*x2[1, 4]*x2[2, 4]*
   x2[2, c] + (-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 
    2*cc[9] + cc[10])*x2[1, a]*x2[2, 4]*x2[2, c] + 
  (cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*x2[2, 4]^2*x2[2, c] + 
  ((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
   x2[1, 3]*x2[2, a]*x2[2, c] + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + 
    (2*cc[4])/3 + (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*x2[1, 4]*x2[2, a]*
   x2[2, c] + (cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
   x2[2, 4]*x2[2, a]*x2[2, c] + (cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
    (3*cc[9])/2)*x2[1, 3]*x2[2, c]*x2[3, a] + 
  (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
    (7*cc[7])/3 - (7*cc[8])/6)*x2[1, 4]*x2[2, c]*x2[3, a] + 
  (cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*x2[2, 4]*
   x2[2, c]*x2[3, a] + (1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - 
    (2*cc[4])/3 + (5*cc[5])/3 - cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - 
    (2*cc[9])/3 + (4*cc[10])/3)*x2[1, 3]*x2[1, 4]*x2[3, c] + 
  (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
    cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*x2[1, 4]^2*
   x2[3, c] + (-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*
   x2[1, 3]*x2[1, a]*x2[3, c] + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
    (7*cc[5])/2 + (7*cc[6])/4)*x2[1, 4]*x2[1, a]*x2[3, c] + 
  (-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*x2[1, 3]*
   x2[2, 4]*x2[3, c] + (-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + 
    (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
   x2[1, 4]*x2[2, 4]*x2[3, c] + (-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
    (7*cc[5])/2 - (7*cc[6])/4)*x2[1, a]*x2[2, 4]*x2[3, c] + 
  (-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*x2[2, 4]^2*x2[3, c] + 
  ((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
    2*cc[10])*x2[1, 3]*x2[2, a]*x2[3, c] + 
  (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
    (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*x2[1, 4]*x2[2, a]*
   x2[3, c] + ((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
    (3*cc[9])/2)*x2[2, 4]*x2[2, a]*x2[3, c] + 
  (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
    (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
   x2[1, 4]*x2[3, a]*x2[3, c] + (-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - 
    cc[6]/4 + cc[9]/2 + 2*cc[10])*x2[2, 4]*x2[3, a]*x2[3, c] - 
  x2[1, c]*x2[2, 4]*x2[4, a] + (-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
    (9*cc[6])/4 - 2*cc[9] + cc[10])*x2[1, 3]*x2[2, c]*x2[4, a] + 
  (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
    (7*cc[7])/3 + (7*cc[8])/6)*x2[1, 4]*x2[2, c]*x2[4, a] + 
  (1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + (7*cc[6])/4)*x2[2, 4]*
   x2[2, c]*x2[4, a] + (1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
    (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*x2[1, 3]*x2[3, c]*x2[4, a] + 
  (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
    (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*x2[1, 4]*x2[3, c]*
   x2[4, a] + (1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + 
    cc[9] - 2*cc[10])*x2[2, 4]*x2[3, c]*x2[4, a] + 
  cc[9]*x2[1, 3]^2*x2[4, c] + (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
    cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
    (2*cc[10])/3)*x2[1, 3]*x2[1, 4]*x2[4, c] + 
  (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
    (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*x2[1, 4]^2*x2[4, c] + 
  (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*x2[1, 3]*
   x2[1, a]*x2[4, c] + (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + 
    (2*cc[4])/3 + (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*
   x2[1, 4]*x2[1, a]*x2[4, c] + cc[10]*x2[1, 3]*x2[2, 4]*x2[4, c] + 
  (1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
    cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*x2[1, 4]*x2[2, 4]*
   x2[4, c] + (3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
   x2[1, a]*x2[2, 4]*x2[4, c] + (cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
   x2[2, 4]^2*x2[4, c] + (-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
    cc[10])*x2[1, 3]*x2[2, a]*x2[4, c] + 
  (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
    (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*x2[1, 4]*
   x2[2, a]*x2[4, c] + cc[3]*x2[2, 4]*x2[2, a]*x2[4, c] + 
  (-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*x2[1, 3]*
   x2[3, a]*x2[4, c] + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
    cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
    (3*cc[9])/2)*x2[1, 4]*x2[3, a]*x2[4, c] + 
  (-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*x2[2, 4]*x2[3, a]*x2[4, c] + 
  (-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*x2[1, 3]*x2[4, a]*
   x2[4, c] + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
   x2[1, 4]*x2[4, a]*x2[4, c] + (-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
    2*cc[10])*x2[2, 4]*x2[4, a]*x2[4, c] + 
  (cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*x2[1, 3]^2*x2[a, c] + 
  (-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*x2[1, 3]*x2[1, 4]*x2[a, c] + 
  (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
    cc[7]/3 + cc[8]/6)*x2[1, 4]^2*x2[a, c] + 
  (cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*x2[1, 3]*x2[2, 4]*x2[a, c] + 
  (1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*x2[1, 4]*x2[2, 4]*
   x2[a, c] + (-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*x2[2, 4]^2*x2[a, c],
   (*master3*) 
 ((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
    (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*x2[1, 3]*x2[1, 4]*x2[1, a] + 
  ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
    cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*x2[1, 4]^2*x2[1, a] + 
  (3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*x2[1, 3]*x2[1, a]*
   x2[1, b] + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
   x2[1, 4]*x2[1, a]*x2[1, b] + (cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*
   x2[1, 3]*x2[1, a]*x2[2, 4] + (1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - 
    cc[4]/3 + (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + 
    (2*cc[9])/3 + (2*cc[10])/3)*x2[1, 4]*x2[1, a]*x2[2, 4] + 
  (-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*x2[1, a]*x2[1, b]*
   x2[2, 4] + (cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*x2[1, a]*
   x2[2, 4]^2 + (cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*x2[1, 3]^2*
   x2[2, a] + (1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + 
    (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*x2[1, 3]*
   x2[1, 4]*x2[2, a] + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - 
    (4*cc[6])/3 - (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*x2[1, 4]^2*x2[2, a] + 
  (-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*x2[1, 3]*x2[1, b]*
   x2[2, a] + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
   x2[1, 4]*x2[1, b]*x2[2, a] + cc[10]*x2[1, 3]*x2[2, 4]*x2[2, a] + 
  (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
    cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*x2[1, 4]*
   x2[2, 4]*x2[2, a] + (-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
   x2[1, b]*x2[2, 4]*x2[2, a] + cc[9]*x2[2, 4]^2*x2[2, a] + 
  (-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*x2[1, 3]*x2[1, a]*x2[2, b] + 
  ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
    (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*x2[1, 4]*
   x2[1, a]*x2[2, b] + (cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
    (3*cc[9])/2)*x2[1, a]*x2[2, 4]*x2[2, b] + 
  (-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*x2[1, 3]*x2[2, a]*x2[2, b] + 
  (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
    (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*x2[1, 4]*
   x2[2, a]*x2[2, b] + (-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
    (3*cc[9])/2)*x2[2, 4]*x2[2, a]*x2[2, b] + x2[1, b]*x2[2, 4]*x2[3, a] - 
  x2[1, 4]*x2[2, b]*x2[3, a] + cc[9]*x2[1, 3]^2*x2[3, b] + 
  (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
    cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*x2[1, 3]*
   x2[1, 4]*x2[3, b] + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - 
    (4*cc[6])/3 - (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*x2[1, 4]^2*x2[3, b] + 
  (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*x2[1, 3]*
   x2[1, a]*x2[3, b] + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
    (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
   x2[1, 4]*x2[1, a]*x2[3, b] + cc[10]*x2[1, 3]*x2[2, 4]*x2[3, b] + 
  (1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
    cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*x2[1, 4]*x2[2, 4]*
   x2[3, b] + ((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*x2[1, a]*
   x2[2, 4]*x2[3, b] + (cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*x2[2, 4]^2*
   x2[3, b] + (-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
   x2[1, 3]*x2[2, a]*x2[3, b] + (-3 - (11*cc[1])/3 + (14*cc[2])/3 - 
    (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + 
    (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*x2[1, 4]*x2[2, a]*x2[3, b] + 
  (-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*x2[2, 4]*x2[2, a]*
   x2[3, b] + (-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
   x2[1, 3]*x2[3, a]*x2[3, b] + (1 + (11*cc[1])/12 - (5*cc[2])/3 + 
    (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - 
    (7*cc[8])/6 + (3*cc[9])/2)*x2[1, 4]*x2[3, a]*x2[3, b] + 
  (-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*x2[2, 4]*x2[3, a]*x2[3, b] + 
  x2[1, 3]*x2[2, b]*x2[4, a] + (-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + 
    cc[10])*x2[1, 3]*x2[3, b]*x2[4, a] + 
  ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*x2[1, 4]*
   x2[3, b]*x2[4, a] + (-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
   x2[2, 4]*x2[3, b]*x2[4, a] + (cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - 
    cc[9])*x2[1, 3]^2*x2[4, b] + (1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - 
    cc[4]/3 + (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + 
    (2*cc[9])/3 + (2*cc[10])/3)*x2[1, 3]*x2[1, 4]*x2[4, b] + 
  ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
    cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*x2[1, 4]^2*x2[4, b] + 
  (1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
    2*cc[9] + cc[10])*x2[1, 3]*x2[1, a]*x2[4, b] + 
  (-2 + (7*cc[1])/6 + (7*cc[2])/3 - (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + 
    (7*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3)*x2[1, 4]*x2[1, a]*x2[4, b] + 
  (cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*x2[1, 3]*x2[2, 4]*x2[4, b] + 
  ((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
    (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*x2[1, 4]*x2[2, 4]*x2[4, b] + 
  (1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
    2*cc[9] + cc[10])*x2[1, a]*x2[2, 4]*x2[4, b] + 
  ((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*x2[1, 3]*x2[2, a]*
   x2[4, b] + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
    (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*x2[1, 4]*x2[2, a]*
   x2[4, b] + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
   x2[2, 4]*x2[2, a]*x2[4, b] + (cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
    (3*cc[9])/2)*x2[1, 3]*x2[3, a]*x2[4, b] + 
  ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
    (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*x2[1, 4]*
   x2[3, a]*x2[4, b] + (-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*x2[2, 4]*
   x2[3, a]*x2[4, b] + (-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
   x2[1, 3]*x2[4, a]*x2[4, b] + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - 
    cc[9]/2 + cc[10])*x2[1, 4]*x2[4, a]*x2[4, b] + 
  (3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*x2[2, 4]*x2[4, a]*
   x2[4, b] + (-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*x2[1, 3]^2*x2[a, b] + 
  (-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + cc[6]/2 - cc[7] + cc[8]/2)*
   x2[1, 3]*x2[1, 4]*x2[a, b] + (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + 
    cc[4]/30 + cc[5] - cc[6]/6 + (2*cc[7])/3 - cc[8]/3)*x2[1, 4]^2*x2[a, b] + 
  (-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*x2[1, 3]*x2[2, 4]*x2[a, b] + 
  (-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + cc[6]/2 - cc[7] + cc[8]/2)*
   x2[1, 4]*x2[2, 4]*x2[a, b] + (-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*
   x2[2, 4]^2*x2[a, b]}


==> anc/4_Phi3FormFactor_All_CK_Factors.m <==
(* ::Package:: *)

(* 
In this file, we give all the information for the CK-dual representation of the 3-loop 3-point form factor of tr(phi^3).
'symmetryfactors, colorfactors, propagatorlists, numeratorfactors' provides the four main building blocks in Eq.(5) of the paper.
'ruleFromEdgeToMom' provides the mapping from edges to momenta.
Each list contains 26 elements, corresponding to the 26 cubic graphs. 
*)


(* Symmetry factors *)
symmetryfactors = {2,1,2,1,1,2,2,2,1,2,6,1,2,1,1,1,2,2,2,2,2,2,1,2,2,2};


(* 
Color factors are given as product of structure constants f[a,b,c] and the trace factor tr[a,b,c] is from the operator insertion.
We use graph edges such as e[v1,v2] to represent the color indices.
*)
colorfactors = 
{
-f[e[p1,v5],e[v3,v5],e[v5,v6]] f[e[p2,v3],e[v3,v4],e[v3,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v6],e[v2,vqi]] f[e[v2,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v3],e[v3,v4],e[v3,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v2,v5],e[v3,v5],e[v5,v6]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v2],e[v2,v3],e[v2,v5]] f[e[p3,v4],e[v3,v4],e[v4,vqi]] f[e[v1,v3],e[v1,v5],e[v1,vqi]] f[e[v1,v3],e[v2,v3],e[v3,v4]] f[e[v1,v5],e[v2,v5],e[v5,v6]] (tr[e[v1,vqi],e[v4,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v4,vqi]]),
f[e[p1,v6],e[v3,v6],e[v6,vqi]] f[e[p2,v3],e[v3,v5],e[v3,v6]] f[e[p3,v4],e[v1,v4],e[v4,v5]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v2,v5],e[v3,v5],e[v4,v5]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v6],e[v2,v6],e[v6,vqi]] f[e[p2,v3],e[v3,v4],e[v3,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v2,v5],e[v3,v5]] f[e[v2,v5],e[v2,v6],e[v2,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v5],e[v4,v5],e[v5,v6]] f[e[p2,v3],e[p3,v3],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v6],e[v2,vqi]] f[e[v1,v4],e[v3,v4],e[v4,v5]] f[e[v2,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v3],e[p3,v3],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v1,v4],e[v3,v4],e[v4,v5]] f[e[v2,v5],e[v4,v5],e[v5,v6]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v3],e[p2,v3],e[v3,v6]] f[e[p3,v4],e[v1,v4],e[v4,v5]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v2,v5],e[v4,v5],e[v5,v6]] f[e[v3,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v5],e[v2,v5],e[v5,v6]] f[e[p2,v3],e[v3,v4],e[v3,v6]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v3,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v5],e[v2,v5],e[v5,v6]] f[e[p2,v3],e[p3,v3],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v1,v4],e[v3,v4],e[v4,v6]] f[e[v4,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v6],e[v1,v6],e[v5,v6]] f[e[p2,v2],e[v2,v3],e[v2,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v4],e[v1,v6],e[v1,vqi]] f[e[v2,v3],e[v3,v4],e[v3,vqi]] f[e[v2,v5],e[v5,v6],e[v5,vqi]] (tr[e[v1,vqi],e[v3,vqi],e[v5,vqi]]+tr[e[v1,vqi],e[v5,vqi],e[v3,vqi]]),
f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v3],e[v2,v3],e[v3,v4]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v2,v5],e[v5,v6]] f[e[v2,v3],e[v2,v5],e[v2,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v6],e[v2,v6],e[v6,vqi]] f[e[p2,v5],e[v1,v5],e[v3,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v2,v3],e[v2,v6],e[v2,vqi]] f[e[v2,v3],e[v3,v4],e[v3,v5]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v2],e[v2,v3],e[v2,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v2,v5],e[v5,v6]] f[e[v2,v3],e[v3,v4],e[v3,vqi]] (tr[e[v1,vqi],e[v3,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v3,vqi]]),
-f[e[p1,v6],e[v3,v6],e[v6,vqi]] f[e[p2,v3],e[v3,v5],e[v3,v6]] f[e[p3,v4],e[v1,v4],e[v2,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v2,v5],e[v3,v5]] f[e[v2,v4],e[v2,v5],e[v2,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v2],e[v2,v3],e[v2,vqi]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v3,v5],e[v5,v6]] f[e[v2,v3],e[v3,v4],e[v3,v5]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v6],e[v3,v6],e[v6,vqi]] f[e[p2,v5],e[v2,v5],e[v3,v5]] f[e[p3,v4],e[v1,v4],e[v3,v4]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v3,v4],e[v3,v5],e[v3,v6]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v6],e[v5,v6],e[v6,vqi]] f[e[p2,v3],e[p3,v3],e[v3,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v4],e[v2,v4],e[v3,v4]] f[e[v1,v5],e[v2,v5],e[v5,v6]] f[e[v2,v4],e[v2,v5],e[v2,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
f[e[p1,v3],e[p2,v3],e[v3,v6]] f[e[p3,v4],e[v1,v4],e[v2,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v2,v5],e[v5,v6]] f[e[v2,v4],e[v2,v5],e[v2,vqi]] f[e[v3,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v4],e[v3,v4],e[v4,v5]] f[e[p2,v3],e[p3,v3],e[v3,v4]] f[e[v1,v2],e[v1,v5],e[v1,vqi]] f[e[v1,v2],e[v2,v6],e[v2,vqi]] f[e[v1,v5],e[v4,v5],e[v5,v6]] f[e[v2,v6],e[v5,v6],e[v6,vqi]] (tr[e[v1,vqi],e[v2,vqi],e[v6,vqi]]+tr[e[v1,vqi],e[v6,vqi],e[v2,vqi]]),
-f[e[p1,v6],e[v3,v6],e[v5,v6]] f[e[p2,v4],e[v1,v4],e[v4,v5]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v3],e[v2,v5]] f[e[v2,v3],e[v3,v6],e[v3,vqi]] f[e[v2,v5],e[v4,v5],e[v5,v6]] (tr[e[v1,vqi],e[p3,vqi],e[v3,vqi]]+tr[e[v1,vqi],e[v3,vqi],e[p3,vqi]]),
f[e[p1,v6],e[v3,v6],e[v4,v6]] f[e[p2,v4],e[v4,v5],e[v4,v6]] f[e[v1,v2],e[v1,v5],e[v1,vqi]] f[e[v1,v2],e[v2,v3],e[v2,vqi]] f[e[v1,v5],e[v3,v5],e[v4,v5]] f[e[v2,v3],e[v3,v5],e[v3,v6]] (tr[e[v1,vqi],e[p3,vqi],e[v2,vqi]]+tr[e[v1,vqi],e[v2,vqi],e[p3,vqi]]),
-f[e[p1,v6],e[v3,v6],e[v5,v6]] f[e[p2,v4],e[v1,v4],e[v4,v5]] f[e[v1,v2],e[v1,v3],e[v1,v4]] f[e[v1,v2],e[v2,v5],e[v2,vqi]] f[e[v1,v3],e[v3,v6],e[v3,vqi]] f[e[v2,v5],e[v4,v5],e[v5,v6]] (tr[e[v2,vqi],e[p3,vqi],e[v3,vqi]]+tr[e[v2,vqi],e[v3,vqi],e[p3,vqi]]),
f[e[p1,v6],e[v3,v6],e[v5,v6]] f[e[p2,v4],e[v1,v4],e[v2,v4]] f[e[v1,v4],e[v1,v5],e[v1,vqi]] f[e[v1,v5],e[v2,v5],e[v5,v6]] f[e[v2,v3],e[v2,v4],e[v2,v5]] f[e[v2,v3],e[v3,v6],e[v3,vqi]] (tr[e[v1,vqi],e[p3,vqi],e[v3,vqi]]+tr[e[v1,vqi],e[v3,vqi],e[p3,vqi]]),
-f[e[p1,v6],e[v3,v6],e[v4,v6]] f[e[p2,v4],e[v4,v5],e[v4,v6]] f[e[v1,v3],e[v1,v5],e[v1,vqi]] f[e[v1,v3],e[v2,v3],e[v3,v6]] f[e[v1,v5],e[v2,v5],e[v4,v5]] f[e[v2,v3],e[v2,v5],e[v2,vqi]] (tr[e[v1,vqi],e[p3,vqi],e[v2,vqi]]+tr[e[v1,vqi],e[v2,vqi],e[p3,vqi]]),
-f[e[p1,v6],e[v3,v6],e[v4,v6]] f[e[p2,v5],e[v3,v5],e[v4,v5]] f[e[v1,v2],e[v1,v4],e[v1,vqi]] f[e[v1,v2],e[v2,v3],e[v2,vqi]] f[e[v1,v4],e[v4,v5],e[v4,v6]] f[e[v2,v3],e[v3,v5],e[v3,v6]] (tr[e[v1,vqi],e[p3,vqi],e[v2,vqi]]+tr[e[v1,vqi],e[v2,vqi],e[p3,vqi]])};


(* 
The rule of translating edges to momenta. 
{la, lb, lc} are internal loop momenta and {p1, p2, p3} are external momenta.
About convention: 'e[v1,v2]-> p' denotes momentum p with direction from v1 to v2. 
*)
ruleFromEdgeToMom = {{e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v3, p2] -> p2, e[v1, v4] -> lc, 
   e[v4, p3] -> p3, e[v5, p1] -> p1}, {e[vqi, v1] -> lb, e[vqi, v6] -> la, 
   e[v6, p1] -> p1, e[v3, p2] -> p2, e[v1, v4] -> lc, e[v4, p3] -> p3}, 
  {e[vqi, v1] -> lb, e[v1, v3] -> lc, e[vqi, v6] -> la, e[v6, p1] -> p1, 
   e[v2, p2] -> p2, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[vqi, v6] -> la, 
   e[v6, p1] -> p1, e[v3, p2] -> p2, e[v1, v4] -> lc, e[v4, p3] -> p3}, 
  {e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v6, p1] -> p1, e[v3, p2] -> p2, 
   e[v1, v4] -> lc, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[v3, p3] -> p3, 
   e[vqi, v6] -> la, e[v3, p2] -> p2, e[v1, v4] -> lc, e[v5, p1] -> p1}, 
  {e[vqi, v1] -> lb, e[v3, p3] -> p3, e[vqi, v6] -> la, e[v6, p1] -> p1, 
   e[v3, p2] -> p2, e[v1, v4] -> lc}, {e[vqi, v1] -> lb, e[vqi, v6] -> la, 
   e[v3, p2] -> p2, e[v1, v4] -> lc, e[v3, p1] -> p1, e[v4, p3] -> p3}, 
  {e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v3, p2] -> p2, e[v1, v4] -> lc, 
   e[v4, p3] -> p3, e[v5, p1] -> p1}, {e[vqi, v1] -> lb, e[v3, p3] -> p3, 
   e[vqi, v6] -> la, e[v3, p2] -> p2, e[v1, v4] -> lc, e[v5, p1] -> p1}, 
  {e[vqi, v1] -> lb, e[v6, p1] -> p1, e[vqi, v5] -> la, e[v2, p2] -> p2, 
   e[v1, v4] -> lc, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[vqi, v6] -> la, 
   e[v6, p1] -> p1, e[v3, p2] -> p2, e[v1, v4] -> lc, e[v4, p3] -> p3}, 
  {e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v6, p1] -> p1, e[v5, p2] -> p2, 
   e[v1, v4] -> lc, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[vqi, v6] -> la, 
   e[v6, p1] -> p1, e[v2, p2] -> p2, e[v1, v4] -> lc, e[v4, p3] -> p3}, 
  {e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v6, p1] -> p1, e[v3, p2] -> p2, 
   e[v1, v4] -> lc, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[vqi, v6] -> la, 
   e[v6, p1] -> p1, e[v2, p2] -> p2, e[v1, v4] -> lc, e[v4, p3] -> p3}, 
  {e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v6, p1] -> p1, e[v5, p2] -> p2, 
   e[v1, v4] -> lc, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[v3, p3] -> p3, 
   e[vqi, v6] -> la, e[v6, p1] -> p1, e[v3, p2] -> p2, e[v1, v4] -> lc}, 
  {e[vqi, v1] -> lb, e[vqi, v6] -> la, e[v3, p2] -> p2, e[v1, v4] -> lc, 
   e[v3, p1] -> p1, e[v4, p3] -> p3}, {e[vqi, v1] -> lb, e[v3, p3] -> p3, 
   e[vqi, v6] -> la, e[v1, v5] -> lc, e[v3, p2] -> p2, e[v4, p1] -> p1}, 
  {e[vqi, v1] -> lb, e[vqi, p3] -> p3, e[v3, v6] -> lc, e[v6, p1] -> p1, 
   e[v4, p2] -> p2, e[v1, v4] -> la}, {e[vqi, v1] -> lb, e[vqi, p3] -> p3, 
   e[v3, v6] -> lc, e[v6, p1] -> p1, e[v4, p2] -> p2, e[v1, v5] -> la}, 
  {e[vqi, p3] -> p3, e[v3, v6] -> lc, e[vqi, v2] -> lb, e[v6, p1] -> p1, 
   e[v4, p2] -> p2, e[v1, v4] -> la}, {e[vqi, v1] -> lb, e[vqi, p3] -> p3, 
   e[v3, v6] -> lc, e[v6, p1] -> p1, e[v4, p2] -> p2, e[v1, v4] -> la}, 
  {e[vqi, v1] -> lb, e[vqi, p3] -> p3, e[v3, v6] -> lc, e[v6, p1] -> p1, 
   e[v4, p2] -> p2, e[v1, v5] -> la}, {e[vqi, v1] -> lb, e[vqi, p3] -> p3, 
   e[v3, v6] -> lc, e[v6, p1] -> p1, e[v5, p2] -> p2, e[v1, v4] -> la}};
   


(* 
Propagator convention for all 26 trivalent topologies.
{la, lb, lc} are internal loop momenta and {p1, p2, p3} are external momenta.
*)
propagatorlists = {
{lb^2, (-la - lc + p1 + p2 + p3)^2, (lc - p2 - p3)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (lc - p1 - p2 - p3)^2, (-lc + p3)^2, 
   lc^2, (lb - lc)^2}, 
   {lb^2, (lc - p2 - p3)^2, (-la - lb + p1 + p2 + p3)^2, 
   la^2, (-la + p1)^2, (-la - lc + p1 + p2 + p3)^2, (-lc + p3)^2, lc^2, 
   (lb - lc)^2}, 
   {lb^2, lc^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-la + p1)^2, (-la - lb + lc + p1)^2, (lb - lc)^2, (la + lb - p1 - p2)^2, 
   (-la - lb + lc + p1 + p2)^2}, 
   {lb^2, (la - p1 - p2)^2, (-la + p1)^2, 
   (-lc + p3)^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-la - lc + p1 + p2 + p3)^2, lc^2, (lb - lc)^2}, 
   {lb^2, (-la + p1)^2, (lc - p2 - p3)^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-lb + p2 + p3)^2, (lb - lc)^2, (-lc + p3)^2, lc^2}, 
   {lb^2, (lc - p2 - p3)^2, (-la - lc + p1 + p2 + p3)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (lc - p1 - p2 - p3)^2, (-p2 - p3)^2, 
   lc^2, (lb - lc)^2}, 
   {lb^2, (lc - p2 - p3)^2, (-la - lb + p1 + p2 + p3)^2, 
   la^2, (-la + p1)^2, (-la - lc + p1 + p2 + p3)^2, (-p2 - p3)^2, lc^2, 
   (lb - lc)^2}, 
   {lb^2, (la - p1 - p2)^2, (-p1 - p2)^2, (-lc + p3)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (-la - lc + p1 + p2 + p3)^2, lc^2, 
   (lb - lc)^2}, 
   {lb^2, (lc - p2 - p3)^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-la - lc + p2 + p3)^2, (-la - lc + p1 + p2 + p3)^2, (-lc + p3)^2, lc^2, 
   (lb - lc)^2}, 
   {lb^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-la - lc + p2 + p3)^2, (-la - lc + p1 + p2 + p3)^2, (lc - p2 - p3)^2, 
   (-p2 - p3)^2, lc^2, (lb - lc)^2}, 
   {lb^2, (-la - lb + p1 + p2 + p3)^2, 
   (lb - lc)^2, (-lb + lc + p1)^2, (-la - lb + lc + p1)^2, la^2, 
   (-lc + p3)^2, lc^2, (-la - lb + lc + p1 + p2)^2}, 
   {lb^2, (-la - lb + p1 + p2 + p3)^2, la^2, (-la + p1)^2, 
   (-la - lb + lc + p1)^2, (lb - lc)^2, (-lc + p3)^2, lc^2, 
   (lc - p2 - p3)^2}, 
   {lb^2, (-la + p1)^2, (-lb + lc + p2)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (lb - lc)^2, (-lc + p3)^2, 
   (-lb + p2 + p3)^2, lc^2}, {lb^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-la + p1)^2, (-la - lb + lc + p1)^2, (lb - lc)^2, (-lc + p3)^2, lc^2, 
   (-la - lb + lc + p1 + p2)^2}, {lb^2, (la - p1 - p2)^2, (-la + p1)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (-la - lb + lc + p1 + p2)^2, 
   (lb - lc)^2, lc^2, (-lc + p3)^2}, 
   {lb^2, (-la - lb + lc + p1)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (-la + p1)^2, (lb - lc)^2, 
   (-lc + p3)^2, lc^2, (la + lb - p1 - p3)^2}, 
   {lb^2, (la + lc - p1 - p3)^2, 
   (-la + p1)^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (-la - lc + p1 + p2 + p3)^2, (-lc + p3)^2, lc^2, (lb - lc)^2}, 
  {lb^2, (-la - lb + p1 + p2 + p3)^2, la^2, (-la + p1)^2, 
   (-la - lb + lc + p1)^2, (lb - lc)^2, (-p2 - p3)^2, lc^2, 
   (lc - p2 - p3)^2}, 
   {lb^2, (la - p1 - p2)^2, (-p1 - p2)^2, 
   (-la - lb + p1 + p2 + p3)^2, la^2, (-la - lb + lc + p1 + p2)^2, 
   (lb - lc)^2, lc^2, (-lc + p3)^2}, 
   {lb^2, (-p1 - p2 - p3)^2, 
   (-la - lc + p1 + p2 + p3)^2, (-la - lb + p1 + p2 + p3)^2, la^2, 
   (lc - p1 - p2 - p3)^2, lc^2, (-p2 - p3)^2, (lb - lc)^2}, 
  {(la - p2)^2, lb^2, (-lb + p1 + p2)^2, lc^2, (-lc + p1)^2, 
   (-la - lc + p1 + p2)^2, (lb + lc - p1 - p2)^2, la^2, (-la + lb)^2}, 
  {(lc - p1 - p2)^2, lb^2, lc^2, (-la - lc + p1 + p2)^2, (-lb + p1 + p2)^2, 
   (-la + p1 + p2)^2, (-lc + p1)^2, la^2, (-la + lb)^2}, 
  {(la - p2)^2, (lb + lc - p1 - p2)^2, (-lb + p1 + p2)^2, lc^2, lb^2, 
   (-lc + p1)^2, (-la - lc + p1 + p2)^2, la^2, (-la - lb - lc + p1 + p2)^2}, 
  {lb^2, (-lb + p1 + p2)^2, lc^2, (-lc + p1)^2, (la - lb - lc + p1)^2, 
   (lb + lc - p1 - p2)^2, (-la + lb)^2, la^2, (la - p2)^2}, 
  {(lc - p1 - p2)^2, lb^2, (-la + lb)^2, lc^2, (-lb + p1 + p2)^2, 
   (-la - lc + p1 + p2)^2, (la - lb + lc)^2, (-lc + p1)^2, la^2}, 
  {(la + lc - p1)^2, lb^2, lc^2, (-la - lc + p1 + p2)^2, (-lb + p1 + p2)^2, 
   (-la + p1 + p2)^2, (-lc + p1)^2, la^2, (-la + lb)^2}};
   


(* 
CK-dual numerators of 26 topologies. 
Lc[k1,k2]=k1.k2 denotes the Lorentz contraction of two momenta k1 and k2. 
cc[i], i=1,...,10, are the 10 free parameters.
*)
numeratorfactors = {2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] - 4*cc[1]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 4*cc[5]*Lc[lc, lc]*
    Lc[p1, p2]^2 - 2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    Lc[p2, p3] + 4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p2, p3]^2 + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 + 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    Lc[p1, p2]^2*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 + 
   cc[2]*Lc[lc, lc]^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + 
     cc[6]/3 - cc[7]/3 - cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[5]*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[1]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + cc[4]*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[8]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - 
     cc[6]/6 - cc[7]/3 - cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[1]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2, 
  2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    Lc[lc, lc]*Lc[p1, p2] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p2] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 + 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[lc, lc]*Lc[p2, p3] + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[lc, lc]*Lc[p2, p3] + 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
     (7*cc[5])/2 - (7*cc[6])/4)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*
    Lc[la, la]*Lc[p2, p3]^2 - 4*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[lc, lc]*
    Lc[p2, p3]^2 + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - 
     (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + 
     cc[10])*Lc[lc, lc]*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*Lc[lc, lc]*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + cc[1])*Lc[la, la]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - cc[2]*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[p2, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - 
     cc[4]/15 - cc[5]/2 + cc[6]/12 - cc[7]/3 + cc[8]/6)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]), 
  2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2] + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p2] + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p2] + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 + 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*
    Lc[p1, p2]^2 + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p2, p3] + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p2, p3] + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[lb, lb]*Lc[p1, p2]*
    Lc[p2, p3] + 2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*cc[10]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 + 4*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + 
     Lc[lb, lb])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + 
     (14*cc[5])/3 - 3*cc[6] - (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*
    Lc[la, la]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
     (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - 
     (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - 
     (4*cc[6])/3 - (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - 
     (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + 
     (7*cc[6])/2)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4 - cc[9])*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - 
     cc[10])*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + 
     (9*cc[3])/10 + (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-11*cc[1])/12 + (5*cc[2])/3 - 
     (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - (17*cc[6])/12 - (7*cc[7])/3 + 
     (7*cc[8])/6 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + 
     (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + 
     cc[9]/2 - cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]), 
  2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p1, p2] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p1, p2] + 
   2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2] + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p2] + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 8*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 + 
   8*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 + 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*
    Lc[p1, p2]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*
    Lc[lb, lb]*Lc[p1, p2]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p1, p2]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]^2 + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p2, p3] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p2, p3] + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p2, p3] + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p2, p3] + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3] + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3] + 2*(1 + cc[1])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3] + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 8*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] + 8*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*
    Lc[la, la]*Lc[p1, p2]*Lc[p2, p3] - 8*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*Lc[p2, p3] + 8*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[lb, lb]*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*cc[10]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(1 + cc[1])*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   8*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p2, p3]^2 + 
   8*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 - 8*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   8*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p2, p3]^2 + 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - 
     cc[6]/4 + cc[9]/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]^2 + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[la, la]*
    Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3]) + (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + 
     cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 
     4*cc[9] + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[la, la]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[lb, lb]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
     (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - 
     (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + 
     (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[lb, lb]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[lb, lb]*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + 
     (9*cc[6])/4 + cc[9] - 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lb, lb]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[la, la]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4 - cc[9])*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + 
     (9*cc[3])/10 + (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-11*cc[1])/12 + (5*cc[2])/3 - 
     (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - (17*cc[6])/12 - (7*cc[7])/3 + 
     (7*cc[8])/6 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 
     2*cc[5] + cc[6]/2 - cc[7] + cc[8]/2)*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + 
     (14*cc[5])/3 - 3*cc[6] - (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + 
     cc[4]/30 + cc[5] - cc[6]/6 + (2*cc[7])/3 - cc[8]/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - 
     (7*cc[5])/3 + (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + 
     cc[9]/2 - cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[10]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 - (11*cc[1])/6 + (7*cc[2])/3 - 
     (2*cc[3])/3 - cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3 - 2*cc[9] + cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - 
     (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - 
     (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + 
     cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), -2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - 
     (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p1, p2] - 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p1, p2] - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2] - 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2] - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] - 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2] - 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 - 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*
    Lc[lb, lb]*Lc[p1, p2]^2 - 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p1, p2]^2 - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]^2 - 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]^2 - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) - 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) - 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) - 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p1, p3] - 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p1, p3] - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3] - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[lc, lc]*Lc[p1, p3] - 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - 
     (3*cc[6])/4 - (5*cc[9])/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[lc, lc]*Lc[p1, p3] - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p3] - 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3] - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] - 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]^2 - 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]^2 - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[lb, lb]*
    Lc[p1, p3]^2 - 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]^2 - 
   4*cc[9]*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]^2 - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]^2 - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lb, lb]*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) - 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3]) - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p2, p3] - 
   4*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p2, p3] - 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3] - 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*Lc[lc, lc]*Lc[p2, p3] - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p2, p3] - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3] - 2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - 
     cc[10])*Lc[la, la]*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3] - 2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3] - 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] - 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] - 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*
    Lc[la, la]*Lc[p1, p2]*Lc[p2, p3] + 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*Lc[p2, p3] - 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] - 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*Lc[p2, p3] - 4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*
    Lc[p2, p3] - 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    Lc[p2, p3] - 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] - 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 2*(1 + cc[1])*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p3]*
    Lc[p2, p3] - 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[la, la]*
    Lc[p1, p3]*Lc[p2, p3] + 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    Lc[p2, p3] - 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*Lc[p2, p3] - 
   4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[lb, lb]*Lc[p1, p3]*
    Lc[p2, p3] - 4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*Lc[p2, p3] - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] - 4*cc[10]*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p3]*Lc[p2, p3] - 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - 
     cc[9]/2 + cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*Lc[p2, p3] - 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3] - 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] - 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   2*(1 + cc[1])*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   8*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p2, p3]^2 - 
   8*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 + 8*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 - 
   8*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, p2])*
    Lc[p2, p3]^2 - 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]^2 - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*Lc[lc, lc]*
    Lc[p2, p3]^2 - 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]^2 - 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]^2 - 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 - 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 - 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]^2 - 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*Lc[p1, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[la, la]*
    Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3]) - 2*(-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + 
     cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 
     4*cc[9] + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + 
     cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 
     4*cc[9] + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - 
     cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + 
     (2*cc[4])/3 + (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[la, la]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[lb, lb]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[lb, lb]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - 
     (11*cc[5])/6 + (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 4*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + 
     (14*cc[5])/3 - 3*cc[6] - (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*
    Lc[lb, lb]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - 
     (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[lb, lb]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lb, lb]*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - 
     cc[9]/2 + cc[10])*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + 
     (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 4*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[lb, lb]*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + 
     (9*cc[6])/4 + cc[9] - 2*cc[10])*Lc[lc, lc]*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[la, la]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[la, la]*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 4*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p1, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[p1, p3]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 8*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[p2, p3]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + cc[6]/2 - cc[7] + 
     cc[8]/2)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 
     2*cc[5] + cc[6]/2 - cc[7] + cc[8]/2)*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 4*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]), -2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] + 
   4*cc[1]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   4*cc[5]*Lc[lc, lc]*Lc[p1, p2]^2 + 2*cc[1]*Lc[lc, lc]^2*Lc[p1, p3] - 
   4*cc[1]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3] + 
   4*cc[5]*Lc[lc, lc]*Lc[p1, p3]^2 - 2*cc[3]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] + 2*(-cc[1] + cc[3])*
    (Lc[lc, lc] - 2*Lc[lc, p2])^2*Lc[p2, p3] + 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p2, p3] - 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 4*(cc[3]/5 - cc[6])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*Lc[p2, p3] + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p2, p3]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 - 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 4*(cc[3]/5 - cc[6])*Lc[p1, p3]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1] + cc[3])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p2, p3])^2 + 2*(-cc[1] + cc[3])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 + 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[6]*Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[8]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), -2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[lc, lc]*Lc[p1, p2] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p2] - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 - 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[lc, lc]*Lc[p1, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p3] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]^2 + 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p3]^2 + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] + 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*
    Lc[la, la]*Lc[p1, p3]*Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]*Lc[p2, p3] + 4*cc[10]*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + 
     cc[9]/2)*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 - (4*cc[9])/3 + 
     (5*cc[10])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - 
     (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lc, lc]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - 
     cc[9]/2 + cc[10])*Lc[lc, lc]*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), 2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3] - 2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    Lc[p1, p3] - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] - 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] - 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3] + 2*(-cc[1] + cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p1, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p1, p3] + 4*cc[6]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3] - 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3] + 
   4*cc[6]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p1, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*Lc[p1, p3] - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]^2 - 
   8*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p3]^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[la, la] + 2*Lc[la, lc] + 
     Lc[lc, lc])*Lc[p1, p3]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]^2 + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]^2 - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]^2 - 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3]) - 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3]) - 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3]) - 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])^2 - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   4*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) + 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[p1, p2]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + 
     cc[9]/2 + 2*cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) + 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
      2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])^2 - 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p2, p3] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3] + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + 
     cc[6]/4 + cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] - 2*(-cc[1] + cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[6]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] - 
   4*(cc[3]/5 - cc[6])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*Lc[p2, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p3])*Lc[p2, p3]^2 + 
   8*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p2, p3]^2 - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[la, la] + 2*Lc[la, lc] + 
     Lc[lc, lc])*Lc[p2, p3]^2 + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 + 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p3])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + 
     cc[9]/2 + 2*cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
      2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[lc, lc]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[8]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
      2*Lc[lc, p3] + 2*Lc[p1, p3])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[8]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p2, p3])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + 
     cc[7]/3 + cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[6]*Lc[p1, p2]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[5]*Lc[p1, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[1]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[5]*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[1]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[7]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[1]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 2*cc[1]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[6]*Lc[p1, p2]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[10]*Lc[p1, p2]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[5]*Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[9]*Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[1]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p3])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + 
     Lc[lc, lc])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[10]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[5]*Lc[p2, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[9]*Lc[p2, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[1]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[7]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[7]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + 
     (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - 
     (7*cc[8])/6 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[1]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
      Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*cc[1]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
      2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
      2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2, 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[lc, lc]*Lc[p1, p2] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p2] - 
   2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] + 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 
     7*cc[5] - (7*cc[6])/2)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - 
     (5*cc[9])/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 4*cc[1]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 - 4*cc[5]*Lc[lc, lc]*Lc[p1, p2]^2 + 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[lc, lc]*Lc[p2, p3] + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[lc, lc]*Lc[p2, p3] + 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
     (7*cc[5])/2 - (7*cc[6])/4)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*
    Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*
    Lc[la, la]*Lc[p2, p3]^2 - 4*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[lc, lc]*
    Lc[p2, p3]^2 - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*
    Lc[p2, p3]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1] + cc[3])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p2, p3])^2 + (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + 
     (2*cc[4])/3 + (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*
    Lc[la, la]*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*Lc[lc, lc]^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + 
     cc[6]/3 - cc[7]/3 - cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - 
     (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p2, p3])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - 
     cc[8]/2)*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - 
     (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 - (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + 
     cc[7]/3 + cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lc, lc]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*Lc[lc, lc]*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + 
     (9*cc[6])/4 + cc[9] - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + 
     (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1 + cc[1])*Lc[la, la]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[5]*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[3]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[1]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + cc[2]*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[4]*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[7]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[1]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + 
     cc[7] - cc[8]/2)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - 
     cc[4]/15 - cc[5]/2 + cc[6]/12 - cc[7]/3 + cc[8]/6)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]), 
  2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    Lc[lc, lc]*Lc[p1, p2] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p2] - 
   2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] + 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 
     7*cc[5] - (7*cc[6])/2)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - 
     (5*cc[9])/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 4*cc[1]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 - 4*cc[5]*Lc[lc, lc]*Lc[p1, p2]^2 + 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[lc, lc]*Lc[p1, p3] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p3] + 
   2*cc[1]*Lc[lc, lc]^2*Lc[p1, p3] - 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 
     7*cc[5] - (7*cc[6])/2)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3] - 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - 
     (5*cc[9])/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3] - 4*cc[1]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]^2 + 4*cc[5]*Lc[lc, lc]*Lc[p1, p3]^2 - 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p3]^2 - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])^2*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*
    Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] - 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*
    Lc[la, la]*Lc[p1, p3]*Lc[p2, p3] + 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]*Lc[p2, p3] + 4*cc[6]*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] - 
   4*cc[10]*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 4*(cc[3]/5 - cc[6])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*Lc[p2, p3] - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(cc[3]/5 - cc[6])*Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) - 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p3]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1] + cc[3])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p2, p3])^2 + 2*(-cc[1] + cc[3])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 - 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + 
     cc[6]/3 - cc[7]/3 - cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - 
     (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lc, lc]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - 
     cc[9]/2 + cc[10])*Lc[lc, lc]*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[6]*Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[8]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2] + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p2] + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p2] + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2] + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2] - 2*(-cc[1] + cc[3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])^2*Lc[p1, p2] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p1, p2]^2 + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lc, lc]*Lc[p1, p2]^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]^2 - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) - 
   4*cc[5]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) - 
   4*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) - 2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p2, p3] + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p2, p3] + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3] + 2*(1 + cc[1])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
      2*Lc[lb, lc] + Lc[lc, lc])^2*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] + 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] + 
   4*cc[1]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*
    Lc[la, la]*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[lb, lb]*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[6]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[10]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] - 
   4*(cc[3]/5 - cc[6])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*Lc[p2, p3] + 2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   4*cc[6]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*cc[10]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 + cc[9]/2 - 2*cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - 
     cc[6]/4 + cc[9]/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
      2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
      2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 
      2*Lc[lc, p2] + 2*Lc[p1, p2])^2*Lc[p2, p3] + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 - 4*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p2, p3]^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]^2 - 4*cc[5]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*cc[9]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - 
     cc[9])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + 
     Lc[lb, lb])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + cc[2]*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
      2*Lc[lb, lc] + Lc[lc, lc])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - 
     (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + 
     (2*cc[4])/3 + (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*Lc[lc, lc]*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + 
     cc[6]/3 - cc[7]/3 - cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
     (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - 
     (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 
      2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
      2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - 
     cc[5]/2 + cc[6]/12 - cc[7]/3 + cc[8]/6)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - 
     (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + 
     (7*cc[6])/2)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 
     4*cc[6] + 2*cc[9] - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
     (7*cc[5])/2 - (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4 - cc[9])*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + 
     (23*cc[5])/2 - (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 
     7*cc[5] - (7*cc[6])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - 
     cc[10])*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 + (7*cc[1])/6 + (7*cc[2])/3 - (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + 
     (7*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1 - (7*cc[1])/12 - (7*cc[2])/6 + 
     (7*cc[3])/30 + (2*cc[4])/3 + (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - 
     (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + 
     cc[8]/2)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - 
     cc[4]/3 + (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + 
     (2*cc[9])/3 + (2*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - 
     (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - 
     cc[8]/2)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - 
     (7*cc[5])/3 + (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + 
     cc[9]/2 - cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[5]*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[1]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[1]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[10]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 - (11*cc[1])/6 + (7*cc[2])/3 - 
     (2*cc[3])/3 - cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3 - 2*cc[9] + cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - cc[4]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + 
     (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - 
     (7*cc[8])/6 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[8]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + 
     cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + cc[1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[1]*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
      2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
      2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
      2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 - cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
      2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
      2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
      2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2, -2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[lc, lc]*Lc[p1, p2] - 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[lc, lc]*Lc[p1, p2] + 2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] - 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 4*cc[1]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 4*cc[5]*Lc[lc, lc]*
    Lc[p1, p2]^2 - 4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]^2 + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[lb, lb]*Lc[lc, lc]*Lc[p1, p3] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p1])*Lc[lc, lc]*Lc[p1, p3] - 
   2*(-cc[1] + cc[3])*Lc[lc, lc]^2*Lc[p1, p3] + 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[lb, lb]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3] - 2*(2*cc[1] - 2*cc[3])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3] - 4*cc[3]*(Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p3]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[lc, lc]*
    Lc[p1, p3]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    Lc[lc, lc]*Lc[p1, p3]^2 - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3]^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3]^2 + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lc, lc]*
    Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[lb, lb]*Lc[lc, lc]*Lc[p2, p3] - 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[lc, lc]*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p1])*Lc[lc, lc]*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*Lc[lc, lc]*Lc[p2, p3] + 
   2*(1 + cc[1])*Lc[lb, lb]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] - 
   2*cc[1]*(Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p2, p3] + 4*cc[1]*Lc[lc, lc]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] - 
   2*cc[1]*(Lc[lc, lc] + 2*Lc[lc, p1])^2*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[lb, lb]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 2*(2*cc[1] - 2*cc[3])*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 2*cc[3]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*cc[3]*(Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    Lc[p2, p3] - 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[lb, lb]*Lc[p1, p3]*
    Lc[p2, p3] - 4*cc[6]*(Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p3]*Lc[p2, p3] - 
   4*(cc[3]/5 - cc[6])*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] - 4*cc[6]*(Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p3]*Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p3]*Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]*Lc[p2, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + 
     cc[9]/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*Lc[lc, lc]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*
    Lc[lb, lb]*Lc[p2, p3]^2 - 4*cc[5]*(Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3]^2 - 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[lc, lc]*
    Lc[p2, p3]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*
    Lc[p2, p3]^2 + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    Lc[lc, lc]*Lc[p2, p3]^2 - 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]^2 - 4*cc[5]*(Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p2, p3]^2 + 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p2, p3]^2 - 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    Lc[lc, lc]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3]) - 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - 
     (5*cc[9])/2 + 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3]) - 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3]) + 4*cc[5]*Lc[p2, p3]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[lb, lb]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*cc[1]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*cc[5]*Lc[p1, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 4*cc[9]*Lc[p1, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p3] + 2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - 
     cc[10])*Lc[lb, lb]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) - 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*cc[6]*Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 4*cc[10]*Lc[p1, p3]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4)*Lc[p2, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 - 
   2*cc[1]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p2, p3])^2 + (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - 
     (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*Lc[lb, lb]*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, p1])*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[lc, lc]^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*Lc[lc, lc]^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[lb, lb]*(Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[lc, lc] + 2*Lc[lc, p1])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[lb, lb]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + cc[3]*(Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[lb, lb]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - 
     (11*cc[5])/6 + (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - 
     (2*cc[10])/3)*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[8]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[lc, lc]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    Lc[lc, lc]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*Lc[lc, lc]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[lb, lb]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[4]*(Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[8]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p2, p3])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - 
     cc[8]/2)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + 
     cc[7]/3 + cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[lc, lc]*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 
     7*cc[5] - (7*cc[6])/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 
     4*cc[6] + 2*cc[9] - cc[10])*Lc[lc, lc]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
     (7*cc[5])/2 - (7*cc[6])/4)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-3/2 - (7*cc[1])/6 + cc[2]/6 + 
     (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - 
     cc[8]/2)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(Lc[la, la] + 2*Lc[la, lb] + 
     Lc[lb, lb])*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[5]*Lc[p2, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[1]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[3]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[1]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[4]*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[8]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + cc[2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - 
     cc[6]/6 - cc[7]/3 - cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[1]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2, 
  2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p1, p2] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*
    Lc[lb, lb]*Lc[p1, p2]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p1, p2]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]^2 + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p1, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p1, p3] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[lc, lc]*Lc[p1, p3] + 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - 
     (3*cc[6])/4 - (5*cc[9])/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[lc, lc]*Lc[p1, p3] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p3] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[lb, lb]*
    Lc[p1, p3]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]^2 + 
   4*cc[9]*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]^2 + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lb, lb]*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   4*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p2, p3] + 
   4*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*Lc[lc, lc]*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3] + 2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - 
     cc[10])*Lc[la, la]*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3] + 2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3] + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*
    Lc[la, la]*Lc[p1, p2]*Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 2*(1 + cc[1])*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p3]*
    Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[la, la]*
    Lc[p1, p3]*Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    Lc[p2, p3] + 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*Lc[p2, p3] + 
   4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[lb, lb]*Lc[p1, p3]*
    Lc[p2, p3] + 4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 4*cc[10]*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p3]*Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - 
     cc[9]/2 + cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*Lc[p2, p3] + 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(1 + cc[1])*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] - 2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   8*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p2, p3]^2 + 
   8*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 - 8*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   8*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, p2])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*Lc[lc, lc]*
    Lc[p2, p3]^2 + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]^2 + 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*Lc[p1, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[la, la]*
    Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3]) + 2*(-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + 
     cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 
     4*cc[9] + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + 
     cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 
     4*cc[9] + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - 
     cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + 
     (2*cc[4])/3 + (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[la, la]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[lb, lb]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[lb, lb]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - 
     (11*cc[5])/6 + (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + 
     (14*cc[5])/3 - 3*cc[6] - (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*
    Lc[lb, lb]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - 
     (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[lb, lb]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lb, lb]*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - 
     cc[9]/2 + cc[10])*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + 
     (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[lb, lb]*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + 
     (9*cc[6])/4 + cc[9] - 2*cc[10])*Lc[lc, lc]*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*(Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[la, la]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[la, la]*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p1, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[p1, p3]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 8*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[p2, p3]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + cc[6]/2 - cc[7] + 
     cc[8]/2)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 
     2*cc[5] + cc[6]/2 - cc[7] + cc[8]/2)*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]), 
  2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2] + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p2] + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2] + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p1, p2]^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - 
     cc[9])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]^2 + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p2, p3] + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p2, p3] + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3] + 2*(1 + cc[1])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[lb, lb]*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*cc[10]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + 
     cc[9]/2 + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 - 4*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]^2 + 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - 
     cc[9]/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + 
     Lc[lb, lb])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + cc[2]*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
     (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - 
     (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - 
     cc[5]/2 + cc[6]/12 - cc[7]/3 + cc[8]/6)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - 
     (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + 
     (7*cc[6])/2)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4 - cc[9])*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - 
     cc[10])*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + 
     (9*cc[3])/10 + (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-11*cc[1])/12 + (5*cc[2])/3 - 
     (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - (17*cc[6])/12 - (7*cc[7])/3 + 
     (7*cc[8])/6 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + 
     (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + 
     cc[9]/2 - cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[10]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 - (11*cc[1])/6 + (7*cc[2])/3 - 
     (2*cc[3])/3 - cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3 - 2*cc[9] + cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - 
     (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - 
     (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + 
     cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), 2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - 
     (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p1, p2] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p1, p2] + 
   2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p2] + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p2] + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 8*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 + 
   8*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]^2 + 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*
    Lc[p1, p2]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*
    Lc[lb, lb]*Lc[p1, p2]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p1, p2]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]^2 + 4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]^2 + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[lb, lb]*Lc[p2, p3] + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*Lc[p2, p3] + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p2, p3] + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p2, p3] + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3] + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3] + 2*(1 + cc[1])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3] + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p2, p3] + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] + 8*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*
    Lc[p1, p2]*Lc[p2, p3] + 8*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*
    Lc[la, la]*Lc[p1, p2]*Lc[p2, p3] - 8*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*Lc[p2, p3] + 8*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[lb, lb]*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*Lc[p2, p3] + 4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[10]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*cc[10]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(1 + cc[1])*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 2*cc[1]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   8*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p2, p3]^2 + 
   8*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 - 8*cc[5]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   8*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p2, p3]^2 + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p2, p3]^2 + 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]^2 + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - cc[6]/4)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - 
     cc[6]/4 + cc[9]/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]^2 + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[la, la]*
    Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3]) + (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + 
     (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*
    Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + 
     cc[4]/3 + 2*cc[5] - (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 
     4*cc[9] + 2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[la, la]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[lb, lb]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[lb, lb]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
     (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - 
     (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*Lc[la, la]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[2]*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[7]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 - cc[2]/2 + cc[3]/10 + cc[5]/2 - cc[6]/4 - cc[8]/2)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + 
     (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[lb, lb]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[lb, lb]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[lb, lb]*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + 
     (9*cc[6])/4 + cc[9] - 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lb, lb]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[la, la]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4 - cc[9])*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (2 + (5*cc[1])/4 - (7*cc[2])/2 + 
     (9*cc[3])/10 + (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-11*cc[1])/12 + (5*cc[2])/3 - 
     (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - (17*cc[6])/12 - (7*cc[7])/3 + 
     (7*cc[8])/6 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 
     2*cc[5] + cc[6]/2 - cc[7] + cc[8]/2)*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + 
     (14*cc[5])/3 - 3*cc[6] - (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + 
     cc[4]/30 + cc[5] - cc[6]/6 + (2*cc[7])/3 - cc[8]/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - 
     (7*cc[5])/3 + (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + 
     cc[9]/2 - cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[9]*Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[10]*Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-2 - (11*cc[1])/6 + (7*cc[2])/3 - 
     (2*cc[3])/3 - cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3 - 2*cc[9] + cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - 
     (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - 
     (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + 
     cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), -2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 2*cc[10])*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p1, p3] - 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p1, p3] - 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p3] - 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*Lc[p1, p3] - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]^2 - 4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*
    Lc[p1, p3]^2 - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 
     2*Lc[p1, p3]) - 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) - 
   4*cc[9]*Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 
     2*Lc[p1, p3]) - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) - 
   2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*Lc[p2, p3] - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    Lc[p2, p3] - 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p2, p3] - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p2, p3] - 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - cc[10])*Lc[la, la]*
    Lc[p1, p3]*Lc[p2, p3] - 4*cc[10]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    Lc[p2, p3] - 4*(-cc[1] + cc[3]/5 + 2*cc[5] - cc[6])*Lc[lb, lb]*Lc[p1, p3]*
    Lc[p2, p3] - 2*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + (7*cc[6])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3] - 4*cc[10]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] - 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*Lc[p2, p3] - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4 - cc[9])*Lc[la, la]*
    Lc[p2, p3]^2 - 4*cc[9]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]^2 - 
   4*(-cc[1]/4 + cc[3]/10 + cc[5]/2 - cc[6]/4)*Lc[lb, lb]*Lc[p2, p3]^2 - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3]^2 - ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lb] + 
     Lc[lb, lb])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((-11*cc[1])/12 + (5*cc[2])/3 - (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - 
     (17*cc[6])/12 - (7*cc[7])/3 + (7*cc[8])/6 - (3*cc[9])/2)*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + 
     (14*cc[5])/3 - 3*cc[6] - (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*
    Lc[la, la]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (2 + (5*cc[1])/4 - (7*cc[2])/2 + (9*cc[3])/10 + (5*cc[5])/2 + 
     (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 2*cc[9] - cc[10])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-3 - (11*cc[1])/3 + (14*cc[2])/3 - (4*cc[3])/3 + cc[4]/3 + 2*cc[5] - 
     (17*cc[6])/3 - (28*cc[7])/3 + (14*cc[8])/3 - 4*cc[9] + 2*cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + (17*cc[5])/6 - 
     (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + (2*cc[10])/3)*
    Lc[la, la]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 + cc[1]/2 + cc[2]/2 - cc[3]/5 - 2*cc[5] + 
     cc[6]/2 - cc[7] + cc[8]/2)*Lc[lb, lb]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - (8*cc[5])/3 + (5*cc[6])/2 + 
     cc[7] + cc[8]/6 + (2*cc[9])/3 - (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + (3*cc[6])/2 + 
     cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - (4*cc[6])/3 - 
     (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (3/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 + cc[4]/30 + cc[5] - cc[6]/6 + 
     (2*cc[7])/3 - cc[8]/3)*Lc[lb, lb]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 - (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - 
     (4*cc[6])/3 - (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - 
     (23*cc[6])/4 - 2*cc[9] + cc[10])*Lc[la, la]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*((7*cc[1])/2 - (4*cc[3])/5 - 7*cc[5] + 
     (7*cc[6])/2)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + 
     cc[6]/4 - cc[9])*Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 - (19*cc[1])/4 + (7*cc[3])/10 + (23*cc[5])/2 - (23*cc[6])/4 - 
     2*cc[9] + cc[10])*Lc[la, la]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[la, la] - 2*Lc[la, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*(cc[1] - cc[3]/5 - 2*cc[5] + cc[6] - 
     cc[10])*Lc[p1, p3]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1 + cc[3]/5 - 2*cc[5] + cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-2 + (7*cc[1])/6 + (7*cc[2])/3 - 
     (7*cc[3])/15 - cc[4]/3 - 7*cc[5] + (7*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3)*Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (2 + (5*cc[1])/4 - (7*cc[2])/2 + 
     (9*cc[3])/10 + (5*cc[5])/2 + (9*cc[6])/4 + 7*cc[7] - (7*cc[8])/2 + 
     2*cc[9] - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1 - cc[1]/4 - (11*cc[2])/6 + cc[3]/2 - cc[4]/3 + 
     (17*cc[5])/6 - (7*cc[6])/12 + (7*cc[7])/3 - (3*cc[8])/2 + (2*cc[9])/3 + 
     (2*cc[10])/3)*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - ((-11*cc[1])/12 + (5*cc[2])/3 - 
     (13*cc[3])/30 + cc[4]/3 + (3*cc[5])/2 - (17*cc[6])/12 - (7*cc[7])/3 + 
     (7*cc[8])/6 - (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*((-7*cc[1])/3 - cc[2]/3 + (2*cc[3])/15 + (14*cc[5])/3 - 3*cc[6] - 
     (2*cc[8])/3 - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - ((7*cc[1])/6 + (2*cc[2])/3 - cc[3]/15 - (7*cc[5])/3 + 
     (3*cc[6])/2 + cc[8]/3 + cc[9]/3 - (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 + cc[1] - 3*cc[5] + 2*cc[6] + 
     cc[9]/2 - cc[10])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(3*cc[1] - 6*cc[5] + 4*cc[6] + cc[9] - 
     2*cc[10])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - ((-3*cc[1])/2 - cc[2]/2 + 3*cc[5] - 
     2*cc[6] - cc[9]/2 + cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]), 
  2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    Lc[lc, lc]*Lc[p1, p2] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p2])*Lc[lc, lc]*Lc[p1, p2] - 
   2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] - 2*(1 + cc[1])*Lc[la, la]*
    (Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2] + 
   2*cc[1]*(Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] + 
     Lc[lc, lc])*Lc[p1, p2] + 
   2*cc[1]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])^2*Lc[p1, p2] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p2])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] + 4*cc[1]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   4*cc[1]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] - 4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*
    Lc[p1, p2]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p2])*Lc[p1, p2]^2 + 
   4*cc[5]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]^2 - 
   4*cc[5]*Lc[lc, lc]*Lc[p1, p2]^2 - 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[lc, lc]*Lc[p1, p2]^2 + 4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 + 
   4*cc[5]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]^2 - 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]^2 + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + 2*Lc[p1, p2]) + 2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 
     4*cc[6] + 2*cc[9] - cc[10])*Lc[la, la]*Lc[lc, lc]*Lc[p1, p3] + 
   2*cc[3]*(Lc[la, la] - 2*Lc[la, p2])*Lc[lc, lc]*Lc[p1, p3] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p2])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] + 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] - 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p1, p3] - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3] - 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + 
     cc[6]/4 + cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3] - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3] + 2*(-cc[1] + cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p1, p3] - 
   4*cc[6]*(Lc[la, la] - 2*Lc[la, p2])*Lc[p1, p2]*Lc[p1, p3] + 
   4*cc[6]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3] - 
   4*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3] + 4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*
    Lc[p1, p3] + 4*cc[6]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*
    Lc[p1, p3] - 4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    Lc[p1, p3] + 4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p1, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*Lc[p1, p3] + 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] + 2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + 
     cc[9]/2 + 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p1, p3] + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4)*Lc[la, la]*Lc[p1, p3]^2 - 
   4*cc[5]*(Lc[la, la] - 2*Lc[la, p2])*Lc[p1, p3]^2 - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[la, la] - 2*Lc[la, p3])*
    Lc[p1, p3]^2 + 4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[lc, lc]*
    Lc[p1, p3]^2 - 8*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*
    Lc[p1, p3]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p3]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]^2 + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]^2 + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]^2 - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]^2 - 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3]) - 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3]) + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3]) + 2*((-3*cc[1])/4 + (9*cc[3])/10 + 
     cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p2])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(-1/2 - (9*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[la, la]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p2])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3]) + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   4*(cc[1]/4 + cc[3]/10 + cc[5]/2 + cc[6]/4 - cc[9]/2)*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*(-cc[1] + cc[3])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
      2*Lc[p1, p3])^2 - 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - 
     (7*cc[6])/4)*Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - 
     (3*cc[9])/2)*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   4*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) + 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    Lc[p1, p2]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) - 2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + 
     cc[9]/2 + 2*cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3]) + 2*(-cc[1] + cc[3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
      2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])^2 + 
   (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + (2*cc[4])/3 + 
     (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*Lc[la, la]*
    Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (11*cc[1])/6 + (7*cc[2])/3 - (2*cc[3])/3 - cc[4]/3 + cc[5] - 
     (17*cc[6])/6 - (14*cc[7])/3 + (7*cc[8])/3 - 2*cc[9] + cc[10])*
    (Lc[la, la] - 2*Lc[la, p2])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*Lc[lc, lc]^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*(Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[2]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p2])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[2] + cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p2])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + (5*cc[5])/6 - 
     (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[2]/2 - cc[3]/5 - cc[5] + cc[8]/2)*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] - 2*Lc[la, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[lc, lc]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[8]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + 
     cc[6]/3 - cc[7]/3 - cc[8]/3)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - 
     (11*cc[5])/6 + (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-3/2 - (7*cc[1])/6 + cc[2]/6 + (2*cc[3])/3 - (2*cc[4])/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (5*cc[1])/3 + cc[2]/3 - (2*cc[3])/3 + (2*cc[4])/3 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - (17*cc[1])/12 + cc[2]/3 - (7*cc[3])/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 + (2*cc[9])/3 - cc[10]/3)*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
      2*Lc[lc, p3] + 2*Lc[p1, p3])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[la, la]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
      2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
      2*Lc[lc, p3] + 2*Lc[p1, p3])^2*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + 
     cc[6]/6 + cc[7]/3 + cc[8]/3)*(Lc[la, la] - 2*Lc[la, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (1/10 + cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/15 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[la, la] - 2*Lc[la, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - cc[4]/15 - cc[5]/2 + cc[6]/12 - 
     cc[7]/3 + cc[8]/6)*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + (4*cc[5])/3 - 
     (4*cc[6])/3 - (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*Lc[lc, lc]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 + (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - 
     (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + 
     (7*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (9/10 + (7*cc[1])/6 - (7*cc[2])/6 + cc[3]/3 - (7*cc[4])/30 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lc, lc]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 2*cc[10])*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + 
     (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1/2 + (7*cc[1])/4 + cc[3]/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 2*cc[6] + cc[9]/2 - 
     cc[10])*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - 
     (7*cc[7])/3 + (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/2 - (7*cc[1])/6 + (7*cc[2])/6 - 
     cc[3]/3 + cc[4]/3 - (7*cc[6])/6 - (7*cc[7])/3 + (7*cc[8])/6)*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 
     3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1 + cc[1])*Lc[la, la]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[1]*(Lc[la, la] - 2*Lc[la, p2])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[6]*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[5]*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[3]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[1]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + cc[2]*Lc[la, la]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[2]*(Lc[la, la] - 2*Lc[la, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[4]*Lc[lc, lc]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[7]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - cc[4]/15 - cc[6]/6 - cc[7]/3 - 
     cc[8]/3)*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[1]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
      2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(3*cc[1] - (4*cc[3])/5 - 8*cc[5] + 4*cc[6] + 2*cc[9] - cc[10])*
    Lc[la, la]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + 
     Lc[lc, lc])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/4 - cc[3]/10 - cc[5]/2 + cc[6]/4)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 8*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p2]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p3])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[6]*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[10]*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[5]*Lc[p1, p3]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/4 - cc[3]/10 + cc[5]/2 - 
     cc[6]/4)*Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[9]*Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + 2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[1]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 
     2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 - (7*cc[1])/12 - (7*cc[2])/6 + (7*cc[3])/30 + 
     (2*cc[4])/3 + (7*cc[5])/2 - (7*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6)*
    Lc[la, la]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-2 - (11*cc[1])/6 + (7*cc[2])/3 - 
     (2*cc[3])/3 - cc[4]/3 + cc[5] - (17*cc[6])/6 - (14*cc[7])/3 + 
     (7*cc[8])/3 - 2*cc[9] + cc[10])*(Lc[la, la] - 2*Lc[la, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + cc[4]*(Lc[la, la] + 2*Lc[la, lc] + Lc[lc, lc])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - cc[3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[8]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(1/2 + (11*cc[1])/6 - cc[2]/6 + cc[3]/15 - 
     (8*cc[5])/3 + (5*cc[6])/2 + cc[7] + cc[8]/6 + (2*cc[9])/3 - 
     (4*cc[10])/3)*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[7]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1/2 - cc[2]/2 + cc[3]/5 + cc[5] + cc[7] - cc[8]/2)*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - 
     (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - 
     (2*cc[9])/3 - (2*cc[10])/3)*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/10 - cc[1]/6 - cc[2]/3 + cc[3]/15 - 
     cc[4]/15 - cc[6]/6 - cc[7]/3 - cc[8]/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (-1/10 + cc[1]/12 + cc[2]/6 - cc[3]/30 - 
     cc[4]/15 - cc[5]/2 + cc[6]/12 - cc[7]/3 + cc[8]/6)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (-3/10 - cc[1] - cc[2]/3 - cc[4]/30 + 
     (4*cc[5])/3 - (4*cc[6])/3 - (2*cc[7])/3 - cc[9]/3 + (2*cc[10])/3)*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-3*cc[1] + 6*cc[5] - 4*cc[6] - cc[9] + 
     2*cc[10])*Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - 
     cc[9]/2 + cc[10])*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - ((3*cc[1])/2 + cc[2]/2 - 3*cc[5] + 
     2*cc[6] + cc[9]/2 - cc[10])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[1]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
      2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
      2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
      2*Lc[p2, p3])^2 + cc[2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
      Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2, 
  -2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[lc, lc]*Lc[p1, p2] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p2] - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2] - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]^2 - 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p2]^2 - 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[lc, lc]*Lc[p1, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[lc, lc]*Lc[p1, p3] + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]^2 + 
   4*cc[9]*Lc[lc, lc]*Lc[p1, p3]^2 + 2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - 
     cc[6]/4 - (3*cc[9])/2)*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3]) + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[la, la]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[la, la]*Lc[p1, p2]*
    Lc[p2, p3] + 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[10]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*
    Lc[la, la]*Lc[p1, p3]*Lc[p2, p3] - 4*cc[6]*(Lc[la, la] - 2*Lc[la, p1])*
    Lc[p1, p3]*Lc[p2, p3] + 4*cc[10]*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*Lc[p2, p3] + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[lc, lc]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + 
     cc[9]/2)*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]^2 - 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[la, la]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*Lc[p1, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + cc[10])*
    Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[la, la]*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - 
     cc[5] + (5*cc[6])/3 + (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] - 2*Lc[la, p1])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[la, la]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[la, la] - 2*Lc[la, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*Lc[lc, lc]*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - 
     cc[4]/3 - (3*cc[5])/2 + (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + 
     (3*cc[9])/2)*Lc[lc, lc]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + 
     (5*cc[5])/6 - (5*cc[6])/4 - cc[7] + cc[8]/6 - (4*cc[9])/3 + 
     (5*cc[10])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     2*Lc[p1, p2])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p3] + 
     2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - 
     (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*Lc[lc, lc]*
    Lc[p1, p2]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - 
     cc[9]/2 + cc[10])*Lc[lc, lc]*Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + 
     (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - 
     (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 2*cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(Lc[la, la] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - 
     (9*cc[6])/4 - 2*cc[9] + cc[10])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[la, la] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]), 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2] - 2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p2] - 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
     (7*cc[5])/2 - (7*cc[6])/4)*Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 2*(2*cc[1] - 2*cc[3])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*(-cc[1] + cc[3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
      Lc[lc, lc] + 2*Lc[lc, p1])^2*Lc[p1, p2] + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2] + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2] - 2*(-cc[1] + cc[3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])^2*Lc[p1, p2] + 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2] + 2*((3*cc[1])/4 - (11*cc[3])/10 + 
     (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2] - 2*(2*cc[1] - 2*cc[3])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2] - 2*(-cc[1] + cc[3])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])^2*
    Lc[p1, p2] - 2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + 
     (9*cc[6])/4 + cc[9] - 2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2] - 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2] + 2*(-cc[1] + cc[3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])^2*Lc[p1, p2] + 
   2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2] - 2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]^2 + 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]^2 + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]^2 - 
   4*(-cc[1]/4 + cc[3]/10 - cc[5]/2 - cc[6]/4 + cc[9]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]^2 + 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) - 
   2*((3*cc[1])/4 - (11*cc[3])/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]) - 
   2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) + 2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) + 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) - 2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p2])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) - 2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) + 2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2]) - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p1, p3] - 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + 
     cc[9]/2 - cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3] + 
   2*(-cc[1] + cc[3])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])^2*Lc[p1, p3] - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3] - 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p1, p3] + 
   2*cc[1]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
      2*Lc[lb, lc] + Lc[lc, lc])^2*Lc[p1, p3] - 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*Lc[lb, lb]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p3] - 2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - 
     (5*cc[9])/2 + 2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p3] + 2*(2*cc[1] - 2*cc[3])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p3] - 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3] - 
   4*cc[1]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p3] - 2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3] + 4*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 
     2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[lb, lb]*Lc[p1, p2]*
    Lc[p1, p3] + 4*cc[6]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p2]*Lc[p1, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    Lc[p1, p3] - 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p1, p3] + 
   4*cc[6]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p1, p3] - 
   4*cc[10]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p1, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*Lc[p1, p3] + 4*(cc[3]/5 - cc[6])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*Lc[p1, p3] - 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*
    Lc[p1, p3] - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p1, p3] + 
   4*cc[6]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*Lc[p1, p3] - 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p1, p3] - 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p1, p3] + 
   4*cc[6]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] - 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] + 2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3] - 
   4*cc[1]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3] - 
   2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3] + 
   4*cc[6]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] - 4*cc[10]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p1, p3] + 
   2*cc[1]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
      Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])^2*Lc[p1, p3] - 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3] - 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3] + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] + 2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3] + 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p1, p3] - 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p1, p3] - 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + 
     cc[6]/4 + cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3] + 
   2*(-cc[1] + cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
      2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
      2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 
      2*Lc[lc, p2] + 2*Lc[p1, p2])^2*Lc[p1, p3] - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p1, p3]^2 - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*
    Lc[p1, p3]^2 + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]^2 - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]^2 + 
   4*cc[5]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]^2 - 
   4*cc[9]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]^2 - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]^2 - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p1, p3]^2 + 
   4*cc[5]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]^2 - 
   4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]^2 + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p1, p3]^2 - 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - 
     cc[9])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]^2 - 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) - 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) - 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[p1, p2]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p3] + 2*Lc[p1, p3]) - 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) - 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3] - 2*(-cc[1] + cc[3])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])^
     2*Lc[p2, p3] + 2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3] + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3] - 
   2*cc[1]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
      2*Lc[lb, lc] + Lc[lc, lc])^2*Lc[p2, p3] + 
   2*(1 + (9*cc[1])/4 + cc[3]/10 - (15*cc[5])/2 + (17*cc[6])/4 + 
     (5*cc[9])/2 - 2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3] + 
   4*cc[1]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3] + 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - 
     (7*cc[6])/2)*Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3] - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3] + 2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3] - 4*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[lb, lb]*Lc[p1, p2]*
    Lc[p2, p3] - 4*cc[6]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 
   4*(cc[3]/5 - cc[6])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - cc[6]/4 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[6]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] + 
   4*cc[10]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*Lc[p2, p3] - 
   4*(cc[3]/5 - cc[6])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*Lc[p2, p3] + 
   4*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 + cc[9]/2 - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*Lc[p2, p3] + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] - 
   4*cc[6]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] + 
   2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*((5*cc[1])/4 - (19*cc[3])/10 + cc[5]/2 - (3*cc[6])/4 - (5*cc[9])/2 + 
     2*cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   4*cc[6]*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + 
     (7*cc[6])/4)*Lc[lb, lb]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 2*(-cc[1]/2 + cc[3] - cc[5] + cc[6]/2 + 2*cc[9] - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   4*cc[1]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   4*cc[6]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] + 4*cc[10]*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] - 
   2*cc[1]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
      Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])^2*Lc[p2, p3] + 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] + 
   2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + cc[6]/4 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 2*(2*cc[1] - 2*cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 4*(-cc[1]/4 + (3*cc[3])/10 - cc[5]/2 - 
     cc[6]/4 - cc[9]/2 + cc[10])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] + 2*((-3*cc[1])/4 + (9*cc[3])/10 + cc[5]/2 + 
     cc[6]/4 + cc[9]/2 - cc[10])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
      2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
      2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 
      2*Lc[lc, p2] + 2*Lc[p1, p2])^2*Lc[p2, p3] + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lb, lb] - 2*Lc[lb, p3])*
    Lc[p2, p3]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[lc, lc]*
    Lc[p2, p3]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - cc[9])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 - 
   4*cc[5]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*cc[9]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]^2 + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 - 
   4*cc[5]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   4*cc[9]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3]^2 + 4*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2 - 
     cc[9])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   2*(cc[1]/4 - cc[3]/10 + cc[5]/2 + cc[6]/4 + cc[9]/2 - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p2]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 + (3*cc[3])/10 - (5*cc[5])/2 - cc[6]/4 + cc[9]/2 + 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[3]/5 + 2*cc[5] - cc[9] - cc[10])*Lc[p1, p2]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3]) + 2*(cc[1]/4 + cc[3]/10 - (3*cc[5])/2 + 
     cc[6]/4 + (3*cc[9])/2)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/4 - cc[3]/10 + (3*cc[5])/2 - cc[6]/4 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[lb, lb]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + 
     (2*cc[4])/3 + (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*Lc[lb, lb]*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, p3])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] + Lc[lb, lb])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + 
     (2*cc[4])/3 + (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - 
     (3*cc[9])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[2] + cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
      2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/12 + cc[2]/3 - cc[3]/30 + (5*cc[5])/6 - (5*cc[6])/4 - 
     cc[7] + cc[8]/6 - (4*cc[9])/3 + (5*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + cc[1]/6 - (5*cc[2])/3 + (4*cc[3])/3 - cc[4]/3 - cc[5] + (5*cc[6])/3 + 
     (7*cc[7])/3 - (7*cc[8])/6 + 2*cc[9] - cc[10])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[2] + cc[3] - cc[4])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*Lc[lb, lb]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[lc, lc]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - (2*cc[4])/3 + (5*cc[5])/3 - 
     cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - (2*cc[9])/3 + (4*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + Lc[lc, lc] - 
     2*Lc[lc, p3])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[lb, lb] - 2*Lc[lb, p1] - 
     2*Lc[lb, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + cc[8])*
    Lc[lb, lb]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*(Lc[lb, lb] - 2*Lc[lb, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*Lc[lc, lc]*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + 
     cc[4]/3 - (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - 
     (2*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - 
     cc[6]/3 - (2*cc[7])/3 - (2*cc[8])/3)*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - 
     (2*cc[4])/3 + (5*cc[5])/3 - cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - 
     (2*cc[9])/3 + (4*cc[10])/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(1 + cc[1]/2 - (8*cc[2])/3 + (3*cc[3])/5 - 
     (2*cc[4])/3 + (5*cc[5])/3 - cc[6]/6 + (8*cc[7])/3 - 2*cc[8] - 
     (2*cc[9])/3 + (4*cc[10])/3)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*(-cc[1]/2 + cc[3]/5 + cc[5] - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[8]*(Lc[lb, lb] - 2*Lc[lb, lc] + 2*Lc[lb, p3] + 
     Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[8]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] - (2*cc[9])/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 + cc[1]/4 + (4*cc[2])/3 - cc[3]/2 + cc[4]/3 - (11*cc[5])/6 + 
     (7*cc[6])/12 - (4*cc[7])/3 + cc[8] + (4*cc[9])/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (2*cc[1])/3 - (5*cc[2])/3 + cc[3]/3 - cc[4]/3 + (7*cc[6])/6 + 
     (7*cc[7])/3 - (7*cc[8])/6)*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2 - (19*cc[1])/12 + (10*cc[2])/3 - (23*cc[3])/30 + (2*cc[4])/3 + 
     (3*cc[5])/2 - (31*cc[6])/12 - (14*cc[7])/3 + (7*cc[8])/3 - (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (Lc[lb, lb] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (1 + (11*cc[1])/12 - (5*cc[2])/3 + (13*cc[3])/30 - cc[4]/3 - (3*cc[5])/2 + 
     (17*cc[6])/12 + (7*cc[7])/3 - (7*cc[8])/6 + (3*cc[9])/2)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*(Lc[lb, lb] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + 
     cc[7]/3 + cc[8]/3)*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - 
     (5*cc[5])/6 + cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (-1/2 - cc[1]/4 + (4*cc[2])/3 - (3*cc[3])/10 + cc[4]/3 - (5*cc[5])/6 + 
     cc[6]/12 - (4*cc[7])/3 + cc[8] + cc[9]/3 - (2*cc[10])/3)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (5*cc[1])/4 - cc[3]/10 - (5*cc[5])/2 + (9*cc[6])/4 + cc[9] - 
     2*cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p2]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    Lc[p1, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p1, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - (5*cc[1])/4 - cc[3]/10 + 
     (9*cc[5])/2 - (9*cc[6])/4 - 2*cc[9] + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(1 + (9*cc[1])/4 + cc[3]/10 - 
     (15*cc[5])/2 + (17*cc[6])/4 + (5*cc[9])/2 - 2*cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p2, p3]*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1/2 - cc[1] + 3*cc[5] - 2*cc[6] - cc[9]/2 + cc[10])*
    (Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1/2 - cc[1]/3 - (5*cc[2])/3 + cc[3]/3 - 
     cc[4]/3 + 3*cc[5] - (5*cc[6])/6 + (7*cc[7])/3 - (7*cc[8])/6 - cc[9]/2 + 
     cc[10])*(Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + 
     (7*cc[5])/2 - (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-1/2 - (7*cc[1])/4 + (9*cc[3])/10 + (7*cc[5])/2 - (7*cc[6])/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + 
     Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 
     7*cc[5] - (7*cc[6])/2)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*Lc[p1, p2]*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + 
     Lc[lc, lc])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-1 - (7*cc[1])/2 + (9*cc[3])/5 + 7*cc[5] - (7*cc[6])/2)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(-cc[1]/2 + cc[3]/5 + cc[5] + cc[6]/2)*
    Lc[p1, p2]*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(1/2 + (7*cc[1])/4 - (9*cc[3])/10 - (7*cc[5])/2 + (7*cc[6])/4)*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 
     2*Lc[lc, p1])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - (1/2 + (7*cc[1])/4 - (9*cc[3])/10 - 
     (7*cc[5])/2 + (7*cc[6])/4)*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 
     2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + 
     cc[8])*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2 + 
     cc[8])*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + 
     Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*Lc[p1, p2]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] + Lc[lb, lb] - 2*Lc[lb, lc] + Lc[lc, lc])*Lc[p1, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p2] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[6]*Lc[p1, p2]*Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 
     2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 
     2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 
     2*Lc[la, p1] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p1, p3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 
     2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] + Lc[lb, lb] - 
     2*Lc[lb, lc] + Lc[lc, lc])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + 
     Lc[lc, lc] + 2*Lc[lc, p1])*Lc[p2, p3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[6]*Lc[p1, p2]*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 
     2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p2, p3]^2*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] + 
     Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] + Lc[lc, lc] + 2*Lc[lc, p1])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 2*Lc[la, p3] + Lc[lb, lb] - 
     2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 2*Lc[lb, p3] + Lc[lc, lc] + 
     2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - cc[3]*(Lc[la, la] + 2*Lc[la, lb] - 
     2*Lc[la, lc] - 2*Lc[la, p2] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p2] + 
     Lc[lc, lc] + 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[8]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[8]*Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[la, la] + 2*Lc[la, lb] - 2*Lc[la, lc] - 2*Lc[la, p1] - 2*Lc[la, p2] - 
     2*Lc[la, p3] + Lc[lb, lb] - 2*Lc[lb, lc] - 2*Lc[lb, p1] - 2*Lc[lb, p2] - 
     2*Lc[lb, p3] + Lc[lc, lc] + 2*Lc[lc, p1] + 2*Lc[lc, p2] + 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]), 
  -2*cc[1]*Lc[lc, lc]^2*Lc[p1, p2] + 2*cc[3]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p2] - 2*(-cc[1] + cc[3])*
    (Lc[lc, lc] - 2*Lc[lc, p1])^2*Lc[p1, p2] + 
   4*cc[1]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2] - 
   4*cc[5]*Lc[lc, lc]*Lc[p1, p2]^2 - 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[lc, lc]*Lc[p1, p2]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p2]^2 - 4*cc[3]*Lc[lc, lc]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2]) + 
   2*cc[1]*Lc[lc, lc]^2*Lc[p1, p3] - 2*cc[3]*Lc[lc, lc]*
    (Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p3] + 2*(-cc[1] + cc[3])*
    (Lc[lc, lc] - 2*Lc[lc, p1])^2*Lc[p1, p3] - 
   4*cc[1]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3] + 
   4*cc[5]*Lc[lc, lc]*Lc[p1, p3]^2 + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[lc, lc]*Lc[p1, p3]^2 + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p3]^2 + 4*cc[3]*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3]) - 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3] + 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])^2*Lc[p2, p3] + 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*Lc[p2, p3] - 
   8*cc[6]*Lc[lc, lc]*Lc[p1, p2]*Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*
    (Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p2]*Lc[p2, p3] - 
   4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*Lc[p2, p3] - 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] - 2*(2*cc[1] - 2*cc[3])*
    (Lc[lc, lc] - 2*Lc[lc, p1])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 
     2*Lc[p1, p2])*Lc[p2, p3] - 4*(cc[3]/5 - cc[6])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3] - 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 
      2*Lc[p1, p2])^2*Lc[p2, p3] + 8*cc[6]*Lc[lc, lc]*Lc[p1, p3]*Lc[p2, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p3]*Lc[p2, p3] + 
   4*(cc[3]/5 - cc[6])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*Lc[p2, p3] + 
   2*cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 2*(2*cc[1] - 2*cc[3])*
    (Lc[lc, lc] - 2*Lc[lc, p1])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*Lc[p2, p3] + 4*(cc[3]/5 - cc[6])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3] + 
   2*(-cc[1] + cc[3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
      2*Lc[p1, p3])^2*Lc[p2, p3] + 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]^2 - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]^2 - 4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*Lc[p2, p3]^2 + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*Lc[p2, p3]^2 - 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) - 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[lc, lc]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3]) + 2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   4*(-cc[1]/2 + (3*cc[3])/5 - cc[6]/2)*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) + 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(2*cc[1] - 2*cc[3])*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   4*(cc[3]/5 - cc[6])*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p2, p3]) + 4*(cc[3]/5 - cc[6])*Lc[p1, p3]*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1] + cc[3])*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
      2*Lc[p2, p3])^2 + 2*(-cc[1] + cc[3])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])^2 + 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[2] + cc[3] - cc[4])*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (cc[1] + 2*cc[2] - cc[3] + cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - 2*cc[8]*Lc[lc, lc]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[lc, lc]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + 2*cc[8]*Lc[lc, lc]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*Lc[lc, lc]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(-cc[1]/3 - (2*cc[2])/3 + (2*cc[3])/15 - cc[4]/3 - cc[6]/3 - 
     (2*cc[7])/3 - (2*cc[8])/3)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (cc[1] + 2*cc[2] - cc[3] + cc[4])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])^2*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*Lc[p2, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   (-2*cc[1] - 2*cc[2] + 2*cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p2, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*(cc[1]/3 + (2*cc[2])/3 - (8*cc[3])/15 + cc[4]/3 + cc[6]/3 - cc[7]/3 - 
     cc[8]/3)*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^
     2 - (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + 
     cc[8]/3)*(Lc[lc, lc] - 2*Lc[lc, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 - 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   (cc[1]/6 + cc[2]/3 - cc[3]/15 + cc[4]/6 + cc[6]/6 + cc[7]/3 + cc[8]/3)*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   4*cc[3]*Lc[lc, lc]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p1])*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[5]*Lc[p1, p2]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*Lc[p1, p2]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[1]*Lc[p1, p2]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 4*cc[3]*Lc[lc, lc]*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p1])*
    Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   4*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p1, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*cc[5]*Lc[p1, p3]^2*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 4*(cc[1]/2 - cc[3]/5 - cc[5] + cc[6]/2)*
    Lc[p1, p3]^2*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   4*cc[1]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 
     2*Lc[p1, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*Lc[p2, p3]*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   8*cc[6]*Lc[p1, p2]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] + 2*Lc[p1, p2])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   8*cc[6]*Lc[p1, p3]*Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
     2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p3] + 2*Lc[p1, p3])*
    Lc[p2, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[3]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[3]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   cc[3]*(Lc[lc, lc] - 2*Lc[lc, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[7]*Lc[p1, p2]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) - 2*cc[8]*Lc[p1, p2]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) - (-2*cc[2] + cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] + 2*Lc[p1, p2])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) + 
   2*cc[7]*Lc[p1, p3]*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*
    (Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 
     2*Lc[p1, p3] + 2*Lc[p2, p3]) + 2*cc[8]*Lc[p1, p3]*
    (2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p2] - 2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3]) + (-2*cc[2] + cc[3] - cc[4])*(Lc[lc, lc] - 2*Lc[lc, p1] - 
     2*Lc[lc, p3] + 2*Lc[p1, p3])*(2*Lc[p1, p2] + 2*Lc[p1, p3] + 
     2*Lc[p2, p3])*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 2*Lc[lc, p3] + 
     2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3]) - 
   2*cc[1]*Lc[p1, p2]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2 + 
   2*cc[1]*Lc[p1, p3]*(Lc[lc, lc] - 2*Lc[lc, p1] - 2*Lc[lc, p2] - 
      2*Lc[lc, p3] + 2*Lc[p1, p2] + 2*Lc[p1, p3] + 2*Lc[p2, p3])^2, 
  2*Lc[lb, lb]*Lc[p1, p2]^2 - 8*Lc[lb, p2]*Lc[p1, p2]^2 - 
   2*Lc[p1, p2]^2*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]), 
  -8*Lc[lb, p2]*Lc[p1, p2]^2 - 8*Lc[p1, p2]^2*(-Lc[lb, p2] + Lc[p1, p2]), 
  2*Lc[lb, lb]*Lc[p1, p2]^2 - 8*Lc[lb, p2]*Lc[p1, p2]^2 - 
   2*Lc[p1, p2]^2*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]), 
  2*Lc[lb, lb]*Lc[p1, p2]^2 - 8*Lc[lb, p2]*Lc[p1, p2]^2 - 
   2*Lc[p1, p2]^2*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2]), 
  8*Lc[lb, p2]*Lc[p1, p2]^2 + 8*Lc[p1, p2]^2*(-Lc[lb, p2] + Lc[p1, p2]), 
  4*Lc[lb, lb]*Lc[p1, p2]^2 + 8*Lc[p1, p2]^2*(-Lc[lb, p1] + Lc[p1, p2]) + 
   8*Lc[p1, p2]^2*(-Lc[lb, p2] + Lc[p1, p2]) - 
   4*Lc[p1, p2]^2*(Lc[lb, lb] - 2*Lc[lb, p1] - 2*Lc[lb, p2] + 2*Lc[p1, p2])}


==> anc/Readme.txt <==
Filename and Information

1_Phi2FormFactor_MasterNumerators.m
This file gives the numerator solutions, in terms of zone variables, for the two planar master graphs of the form factor of tr(phi^2).

2_Phi2FormFactor_All_CK_Factors.m
This file gives the various factors for the full CK-dual representation of the form factor of tr(phi^2).


3_Phi3FormFactor_MasterNumerators.m
This file gives the numerator solutions, in terms of zone variables, for the four planar master graphs of the form factor of tr(phi^3).

4_Phi3FormFactor_All_CK_Factors.m
This file gives the various factors for the full CK-dual representation of the form factor of tr(phi^3).

